Observer-Quotient Security: Composable Leakage Bounds for Hidden State Continuations

Observer-quotient security studies interactive cryptographic systems whose security depends on what an admissible observer can distinguish across transcripts, leakage traces, and hidden implementation continuations. The paper defines observer-indexed experiments with session identifiers, adaptive schedulers, oracle forwarding, simulators, ideal quotient functionalities, and nonuniform environments, and proves a real/ideal emulation theorem in which sequential morphism defects add, parallel defects obey a product-TV bound, and adaptive observer choice is absorbed by an explicit wrapper construction. The resulting advantage bound is indexed by $\delta_{\mathrm{obs},t}$, $\delta_{K,t}$, $\delta_{\mathrm{post},t}$, $\delta_{\mathrm{sim},t}$, $\eta_t$, and the residual floor $\rho_T(\mathbb E Z_T)$. The framework is instantiated for IND-CPA encryption with timing leakage, deterministic encryption with entropy ledgers, and finite-state side-channel refinement under transcript, timing, cache, power, EM, and profiled observers. The optimization/control component identifies hidden continuations with observability kernels, treats sensor redesign as quotient refinement, and converts dissipativity, PL-type rates, and ISS residual bounds into concrete reductions in distinguishing advantage. Ancillary code and synthetic data reproduce the finite-state leakage audit and LTI observer-design benchmark.

==> anc/README.md <==
# Ancillary files for the observer-quotient security audit

This directory contains a small synthetic reproducibility artifact.

- `synthetic_observer_quotient_benchmark.py` generates transcript-equivalent finite-state pairs, Gaussian Hamming-weight leakage samples, simultaneous lower confidence bounds, and split/no-split decisions.
- `lti_observer_redesign_audit.py` computes the LTI observability matrices, kernel dimensions, residual leakage floors, and a small cost frontier for candidate sensor rows.
- `run_all.sh` regenerates the CSV/JSON ledgers in `logs/` and synthetic samples in `data/`.

The data are synthetic and are included to verify the finite equations in the paper. No TeX source is stored in `anc/`.


==> anc/data/side_channel_samples.csv <==
pair_id,side,sample,value
0,0,0,-0.2281576374629646
0,0,1,-0.29696726891618874
0,0,2,0.7901850990112651
0,0,3,0.6821783624678455
0,0,4,-1.14005850694597
0,0,5,0.8518760376374508
0,0,6,-1.215555026777933
0,0,7,0.13882201829008786
0,0,8,-1.0861640144823521
0,0,9,-0.5693158913378338
0,0,10,-0.9468537822225308
0,0,11,-0.2999476978380483
0,0,12,-0.11873997633083841
0,0,13,-1.4002062551900416
0,0,14,0.21879687040848914
0,0,15,-1.1148814736874748
0,0,16,-0.13429338949088465
0,0,17,1.1776172821553483
0,0,18,0.7540394717615756
0,0,19,1.9947886386434426
0,0,20,-0.6451940968015629
0,0,21,0.0825255266666682
0,0,22,1.642868419439926
0,0,23,-2.1796332603204496
0,0,24,0.5108816628718664
0,0,25,-1.3690679965280983
0,0,26,0.8314726249659702
0,0,27,-1.44143386335747
0,0,28,-0.045771583374839823
0,0,29,0.173512958545648
0,0,30,0.8019486183568524
0,0,31,1.1212613297872673
0,0,32,-1.0002376027171667
0,0,33,-1.6294277968793633
0,0,34,-0.2436416046338791
0,0,35,-0.8002085505136599
0,0,36,0.1798217708114097
0,0,37,1.3844563172062108
0,0,38,0.5355738007615991
0,0,39,0.14106743373550618
0,0,40,-0.6722007619083044
0,0,41,0.41666351195524465
0,0,42,0.7841207290008393
0,0,43,-1.5918064382249477
0,0,44,1.0330453578477903
0,0,45,-0.10272648348918662
0,0,46,-1.1124343978326694
0,0,47,-1.9646671515060832
0,0,48,0.724122567520298
0,0,49,0.2364168167525532
0,0,50,0.13182011577573063
0,0,51,-0.9130606543847205
0,0,52,-0.19723112719066774
0,0,53,-0.4936708864669995
0,0,54,1.3918899944963974
0,0,55,-0.23492685093379118
0,0,56,1.0625205952080883
0,0,57,-0.0829936715466699
0,0,58,-0.1581984404434576
0,0,59,-0.40287158930750017
0,0,60,-0.3230999627244334
0,0,61,1.5248437414335925
0,0,62,0.8185303471087776
0,0,63,0.20563163812127516
0,0,64,0.4825680228054525
0,0,65,0.31900694329699825
0,0,66,0.14911622604263516
0,0,67,0.7843354982960364
0,0,68,-0.15991383798533762
0,0,69,1.051136059155724
0,0,70,-0.4328476590302148
0,0,71,1.2920300052574094
0,0,72,0.8949072795773243
0,0,73,-1.8122091978975992
0,0,74,-1.2285387073263727
0,0,75,1.6359172070285288
0,0,76,1.0059982600226238
0,0,77,-0.9988215195894835
0,0,78,1.0154015687806126
0,0,79,0.32232378031147296
0,0,80,-0.1898611026832562
0,0,81,-0.27076669187887603
0,0,82,0.262051618347966
0,0,83,-1.2207379547439763
0,0,84,-0.43200064053882775
0,0,85,-0.17429897936915295
0,0,86,-0.06352210008936694
0,0,87,-0.4400614123026585
0,0,88,-1.485906049769282
0,0,89,-0.43448210434222356
0,0,90,0.16263991423322394
0,0,91,-0.5408320293390678
0,0,92,0.1126251718393994
0,0,93,-1.3734029697784695
0,0,94,-0.5391025629352706
0,0,95,-0.39100177949620907
0,0,96,-0.1892331405545859
0,0,97,0.4112444129369992
0,0,98,0.9927683748497537
0,0,99,0.5829379742307893
0,0,100,-0.7933951523762441
0,0,101,0.9071620267209235
0,0,102,0.6341355804171873
0,0,103,-0.8499699291591767
0,0,104,0.6822530160374759
0,0,105,-0.2713267857874954
0,0,106,0.5314084291097231
0,0,107,-0.5398791679722429
0,0,108,1.4614326298596103
0,0,109,0.504194549117962
0,0,110,0.7702790498258102
0,0,111,0.21697267844580093
0,0,112,0.07690001983504957
0,0,113,-0.3782775864011338
0,0,114,0.2932217962268541
0,0,115,-1.8605320458478898
0,0,116,0.8382823908250858
0,0,117,-0.7676659812200001
0,0,118,0.953035705949671
0,0,119,1.8696970195192433
0,0,120,-0.039969569830440685
0,0,121,0.5706599050725919
0,0,122,-0.12613978321257954
0,0,123,1.3846036832872435
0,0,124,-1.1461005660256771
0,0,125,0.6685922342185583
0,0,126,0.44578724187678065
0,0,127,0.9846212782580824
0,0,128,-0.9270981109310515
0,0,129,-0.06655920643463695
0,0,130,-1.1236312821736074
0,0,131,-0.4300545498584928
0,0,132,-0.34432754737685056
0,0,133,-0.6350654325294253
0,0,134,0.13433057168966187
0,0,135,0.5516582916294265
0,0,136,-0.037549419033457
0,0,137,-0.11948032854793077
0,0,138,-0.4796453217852577
0,0,139,-1.3044815627730202
0,0,140,-1.1702312046951764
0,0,141,-1.6972954973936911
0,0,142,0.2833150347437775
0,0,143,0.5558329742269471
0,0,144,-0.3969468999418675
0,0,145,-0.2986585495741231
0,0,146,0.49722980464138417
0,0,147,-0.8301380814151804
0,0,148,-0.6618550748659969
0,0,149,-2.907285733415473
0,0,150,0.0009280278339860751
0,0,151,-2.1909919989256506
0,0,152,1.6096163111846866
0,0,153,0.977377668632809
0,0,154,-0.3583958934443086
0,0,155,0.5805360286423659
0,0,156,-0.15088188730486238
0,0,157,-0.8423428509267881
0,0,158,2.0253397180856694
0,0,159,-0.637384203867813
0,0,160,-0.512655840315511
0,0,161,0.8016606825064578
0,0,162,0.6029372127356157
0,0,163,0.2876904767571448
0,0,164,-1.091005704796868
0,0,165,0.10459946800013188
0,0,166,-0.8981108279520016
0,0,167,-0.4618400811284397
0,0,168,-0.7703988519993378
0,0,169,0.3831594375421808
0,0,170,-0.5965967401032508
0,0,171,-1.6819445946867824
0,0,172,0.25427214346515287
0,0,173,0.39659103042126076
0,0,174,-0.6362410074461192
0,0,175,0.6323578663334916
0,0,176,0.833132223689138
0,0,177,-0.49908490283917606
0,0,178,0.7028177533631551
0,0,179,-0.7394431479497937
0,0,180,-1.7365134256494676
0,0,181,0.45125443067306
0,0,182,-1.0002324199984651
0,0,183,1.6079966527517073
0,0,184,-1.4329693724679236
0,0,185,0.7007081207311606
0,0,186,1.400950846170569
0,0,187,0.29450462669504435
0,0,188,0.6572724212253852
0,0,189,0.3301366383560341
0,0,190,-0.4191730781898949
0,0,191,-1.1702823617017084
0,0,192,-0.4021006164594876
0,0,193,-1.3360835693805784
0,0,194,-0.7597388186197112
0,0,195,0.4851289775830399
0,0,196,-0.2753333999017081
0,0,197,-1.6241442386344689
0,0,198,-2.5119702460633024
0,0,199,1.1544457741811354
0,0,200,-0.28713998435895416
0,0,201,0.6039050655021729
0,0,202,-1.064938164163279
0,0,203,-1.490994362337633
0,0,204,-0.48772285017038247
0,0,205,0.6703478469081735
0,0,206,-0.7064272474854004
0,0,207,-1.2520289714067265
0,0,208,-2.6554835540933923
0,0,209,-1.4539037473099754
0,0,210,0.8667979791791957
0,0,211,-0.9741660446922201
0,0,212,-0.5733262466057589
0,0,213,0.23840482827476894
0,0,214,0.20028287739098818
0,0,215,-0.15773758526023776
0,0,216,2.0152515842003695
0,0,217,1.2108283119728778
0,0,218,-0.19429713551310188
0,0,219,-0.48906521441321044
0,0,220,0.23032220468979497
0,0,221,0.42486449434582024
0,0,222,-1.3308929061876251
0,0,223,-2.1184131142541487
0,0,224,-1.4761498609216308
0,0,225,-0.5121265868813375
0,0,226,-1.1350865665567764
0,0,227,0.7329310503100654
0,0,228,-0.0013563726897474245
0,0,229,0.300151740106006
0,0,230,-1.2550588686802657
0,0,231,0.1602395748615596
0,0,232,-0.2552122635897385
0,0,233,0.5558726376954891
0,0,234,-0.5162643718386538
0,0,235,-0.9895061284502782
0,0,236,1.0503711554836113
0,0,237,0.21368236621984327
0,0,238,0.3490066894349442
0,0,239,0.6969126669476128
0,1,0,0.004244958415571265
0,1,1,2.046448226971924
0,1,2,1.9786076110936754
0,1,3,1.6190612486461933
0,1,4,-0.39592713129308366
0,1,5,2.004779087680074
0,1,6,1.3157203545526053
0,1,7,1.3005082758025488
0,1,8,1.858239145717251
0,1,9,0.8923136789821576
0,1,10,2.3816756638886423
0,1,11,1.4336392935821538
0,1,12,0.5448602687461307
0,1,13,0.0669992696144519
0,1,14,0.1617836165803811
0,1,15,1.3928537721557206
0,1,16,-0.32381950054636355
0,1,17,1.3482211866757865
0,1,18,1.30402280580893
0,1,19,3.091323642631904
0,1,20,1.4924582284378551
0,1,21,1.1752505601141459
0,1,22,1.7731172985551469
0,1,23,2.3318307034816574
0,1,24,3.5578509721686604
0,1,25,-0.6822484544927092
0,1,26,3.2830220739050873
0,1,27,-0.03401179085953121
0,1,28,-0.4105442241339776
0,1,29,1.2279545454272272
0,1,30,0.11030519402813943
0,1,31,1.789136451792153
0,1,32,0.7937668555838462
0,1,33,-0.1179789397650346
0,1,34,1.7044736567136267
0,1,35,2.6392104981908098
0,1,36,0.5089962940853496
0,1,37,2.504849107200153
0,1,38,0.9820624075259546
0,1,39,2.0625958788509764
0,1,40,-0.019411781830813046
0,1,41,0.08836197634968679
0,1,42,1.5495101816301793
0,1,43,1.5143646007433509
0,1,44,0.02606825916418587
0,1,45,-0.7043710337919742
0,1,46,2.6132823341839773
0,1,47,1.3158834033721605
0,1,48,1.1261867494762192
0,1,49,1.0225645453480123
0,1,50,1.175197953634979
0,1,51,1.3405342194509884
0,1,52,1.067726012512158
0,1,53,1.0009778915808905
0,1,54,0.8437971050801711
0,1,55,0.8148610437707297
0,1,56,0.796842240189425
0,1,57,2.5880140190105942
0,1,58,0.31741782994004986
0,1,59,1.169915945922526
0,1,60,2.369815665470446
0,1,61,-0.4848306898490957
0,1,62,1.6808843598725618
0,1,63,1.4124964246356733
0,1,64,0.5236152701769092
0,1,65,0.44387814628860944
0,1,66,-0.2661061582378521
0,1,67,2.020125656372938
0,1,68,0.7495623215304268
0,1,69,0.6716784657675188
0,1,70,-0.14938264947122581
0,1,71,0.9279223012001505
0,1,72,1.5777621581633854
0,1,73,2.871374472396848
0,1,74,1.4952489641618865
0,1,75,0.6910202039404056
0,1,76,0.8516339249802765
0,1,77,1.4930327786862116
0,1,78,0.8226367240369116
0,1,79,0.6934174103694593
0,1,80,1.7504918075756464
0,1,81,1.2978344179222185
0,1,82,2.6181751043254513
0,1,83,2.549245658799725
0,1,84,2.128175433768728
0,1,85,0.8853010583965218
0,1,86,0.5194636272886435
0,1,87,1.555441924559009
0,1,88,0.8000826239625944
0,1,89,0.8028249703818914
0,1,90,1.1791573410985317
0,1,91,0.4277383777651711
0,1,92,3.1923245039519066
0,1,93,0.6725835810825433
0,1,94,1.2110907286810078
0,1,95,0.34454343614350547
0,1,96,1.10473340927348
0,1,97,4.024772339017825
0,1,98,1.646660097075851
0,1,99,1.235813272261588
0,1,100,-0.11936250531840842
0,1,101,0.6762139278531913
0,1,102,1.2514632397719512
0,1,103,0.7836133853292007
0,1,104,2.425738499617545
0,1,105,0.3321261021690449
0,1,106,1.0410994247013146
0,1,107,1.024348831115943
0,1,108,1.2728454194266337
0,1,109,0.6959595248618976
0,1,110,0.4821691823676246
0,1,111,1.6214548703332836
0,1,112,0.6668185276462181
0,1,113,-0.5045272336271727
0,1,114,0.8230527504316572
0,1,115,-0.8089294296098419
0,1,116,0.8243459407738748
0,1,117,0.6127043127481305
0,1,118,1.280483864672882
0,1,119,-1.013231810857242
0,1,120,-0.5025981863191182
0,1,121,0.9486305082954145
0,1,122,1.5835366848762784
0,1,123,1.608216681891152
0,1,124,1.785625878750946
0,1,125,-0.4632235620318743
0,1,126,1.485017623937049
0,1,127,1.0349356102953555
0,1,128,1.7603091892066285
0,1,129,0.6525863837874473
0,1,130,1.062510003078843
0,1,131,1.555581978448869
0,1,132,1.0616862726037695
0,1,133,2.3118930607003447
0,1,134,0.6818333991167839
0,1,135,-0.0030202782018369234
0,1,136,1.4440109608856124
0,1,137,3.561223400985801
0,1,138,1.0585167336980226
0,1,139,1.3580943341387024
0,1,140,0.7983583160219334
0,1,141,0.9665170248165688
0,1,142,-0.36758918004190866
0,1,143,0.3995290548013961
0,1,144,0.3924605862614209
0,1,145,0.9442660959365752
0,1,146,2.5170486343294494
0,1,147,1.325731829683031
0,1,148,-0.29377953826973524
0,1,149,1.1270822176943107
0,1,150,1.624428190440649
0,1,151,1.0043700367671604
0,1,152,1.955145837656708
0,1,153,2.683795787682188
0,1,154,1.0424020562230476
0,1,155,-0.7694975009952956
0,1,156,1.9435262178779085
0,1,157,0.9749404730158967
0,1,158,2.4109696132913987
0,1,159,0.4744724680639162
0,1,160,1.5970588660247338
0,1,161,1.204886080038376
0,1,162,1.9762705761286625
0,1,163,1.4730792473138181
0,1,164,1.4503315256641707
0,1,165,2.7517947847947335
0,1,166,0.3981018665954952
0,1,167,0.8676970748730684
0,1,168,0.9498355721018008
0,1,169,-0.2914822676638935
0,1,170,0.23858920255022698
0,1,171,1.4207397879814216
0,1,172,1.5972898740133423
0,1,173,-0.08955315366120464
0,1,174,2.2393055472602335
0,1,175,0.2301531542184989
0,1,176,-0.1083323262111544
0,1,177,0.8557900448717417
0,1,178,2.6720405639089195
0,1,179,1.9629533775806447
0,1,180,0.8371326671042361
0,1,181,2.072370901741678
0,1,182,0.7721625087419408
0,1,183,3.2238152137274265
0,1,184,1.899468466842813
0,1,185,0.5834483049713284
0,1,186,2.5254885589801717
0,1,187,1.05212231709724
0,1,188,1.0350743590103098
0,1,189,1.2005213093007339
0,1,190,2.05061987178493
0,1,191,2.3839175991899104
0,1,192,1.8470475969091926
0,1,193,0.06062347042695726
0,1,194,-0.3664932091991142
0,1,195,0.5043350186299617
0,1,196,1.1502735867582266
0,1,197,1.3481097324314835
0,1,198,0.3053375300095168
0,1,199,1.4926199763476238
0,1,200,1.8311293710014809
0,1,201,-0.7294142763713709
0,1,202,2.9151953227029535
0,1,203,2.3537499224477583
0,1,204,1.1110570981185195
0,1,205,0.248132415527893
0,1,206,2.331123745285263
0,1,207,2.761975542092728
0,1,208,0.8585479800342466
0,1,209,2.1594959967557203
0,1,210,0.867146770939885
0,1,211,0.08416531540309924
0,1,212,2.5575953241965106
0,1,213,0.35412333724590683
0,1,214,1.71186474041619
0,1,215,2.816131029565307
0,1,216,1.954952485988497
0,1,217,1.6994548455173941
0,1,218,1.5236610100329775
0,1,219,1.905519184240477
0,1,220,1.1060852813897197
0,1,221,0.7422532290291075
0,1,222,2.1491481590487815
0,1,223,2.0297707419521376
0,1,224,-0.33564203025653083
0,1,225,2.2355803301583648
0,1,226,-0.9023127874575811
0,1,227,1.1337751743754527
0,1,228,1.6665381363484029
0,1,229,-0.02700934378036557
0,1,230,1.4236090552882104
0,1,231,1.378024188628743
0,1,232,1.1375621992682605
0,1,233,1.9227270075034568
0,1,234,-0.4886298549660546
0,1,235,0.35079385294434773
0,1,236,1.4461210999262937
0,1,237,0.863765511005511
0,1,238,1.5541350464543524
0,1,239,1.7697322940123539
1,0,0,0.6933793591751409
1,0,1,0.0633155096241616
1,0,2,-0.42651285194579247
1,0,3,0.3678740914438332
1,0,4,0.897523095273545
1,0,5,1.3355130637192631
1,0,6,2.494355030484628
1,0,7,-0.6290580954052314
1,0,8,1.546316865357006
1,0,9,-0.16476780845431038
1,0,10,1.0326349094745944
1,0,11,0.7176683331066821
1,0,12,0.001401855209552827
1,0,13,0.7435296600229789
1,0,14,1.2170805908638762
1,0,15,0.45440460251502396
1,0,16,1.2209991647256597
1,0,17,1.225131750775979
1,0,18,1.4984554833428643
1,0,19,1.181634767538577
1,0,20,-0.749488444999769
1,0,21,3.2574144217798398
1,0,22,1.7144227255864182
1,0,23,-1.2988008609665038
1,0,24,0.49608852241937673
1,0,25,0.42989497280472266
1,0,26,0.44895485792619566
1,0,27,0.08862849701654685
1,0,28,-0.46376419715898964
1,0,29,0.06715292581222643
1,0,30,0.8274890696200718
1,0,31,1.942809147778633
1,0,32,-0.9390863766365503
1,0,33,1.7909591931405326
1,0,34,0.06634566072181985
1,0,35,0.3535052232906677
1,0,36,0.9662642576508421
1,0,37,1.8222224219610768
1,0,38,0.4395448540116379
1,0,39,0.35216214146766417
1,0,40,-0.7504134875609916
1,0,41,1.6499904834185959
1,0,42,-1.8394652118566874
1,0,43,1.3390131636337883
1,0,44,0.4005288143609046
1,0,45,-0.8840477284181407
1,0,46,0.22744473841634333
1,0,47,2.150220243113754
1,0,48,0.1093162875413991
1,0,49,0.4529317121193144
1,0,50,2.660882025231585
1,0,51,1.0758848079523817
1,0,52,0.06955735406043051
1,0,53,0.037265715133053656
1,0,54,0.9206588373619058
1,0,55,0.35556774868428753
1,0,56,0.6224504772059021
1,0,57,-0.60101986985498
1,0,58,0.6673826729062586
1,0,59,1.8574522581652442
1,0,60,2.3821028790337566
1,0,61,-0.03975485304660842
1,0,62,-0.8900265813617467
1,0,63,1.7385615620716781
1,0,64,-0.4551555663796376
1,0,65,-1.8080097580369578
1,0,66,1.2515263532249943
1,0,67,-0.44521242595486643
1,0,68,0.5453269334323823
1,0,69,-0.9154734148679808
1,0,70,-0.38611416604023396
1,0,71,0.85333932577496
1,0,72,1.3854435646733934
1,0,73,-0.3882683400223046
1,0,74,1.2219787097279768
1,0,75,0.9477385316135849
1,0,76,2.2826916123903103
1,0,77,0.33791769115082976
1,0,78,0.788935041616692
1,0,79,1.1040299448403206
1,0,80,-0.345097228104273
1,0,81,-0.30219438633449713
1,0,82,-0.3937044156848407
1,0,83,0.418662245423185
1,0,84,2.361829473711227
1,0,85,1.3622410053966982
1,0,86,-0.03631407987301505
1,0,87,-1.5511682669005236
1,0,88,-0.14947508515865404
1,0,89,-0.8668724187603272
1,0,90,0.5359769473036732
1,0,91,0.7669681593190214
1,0,92,-1.9495815653955306
1,0,93,2.415187497446552
1,0,94,1.0177132216055538
1,0,95,-0.6859468224511436
1,0,96,-0.05754436407914909
1,0,97,1.2307509365034444
1,0,98,1.0140081972730055
1,0,99,0.3324131812780061
1,0,100,-0.7603429201875149
1,0,101,-0.4456771296682549
1,0,102,-0.30187067492541164
1,0,103,0.8507152727664771
1,0,104,-0.1636458758733791
1,0,105,-0.33972530379624943
1,0,106,1.0020531037378546
1,0,107,0.4623329938070747
1,0,108,0.6752509789414229
1,0,109,1.3650606593270411
1,0,110,-0.05542183411114199
1,0,111,0.978165025291367
1,0,112,0.4722505986642682
1,0,113,0.8361754025884932
1,0,114,0.5003719757156965
1,0,115,0.9299278372280037
1,0,116,1.5658848522360573
1,0,117,1.202303589254727
1,0,118,0.819718061810419
1,0,119,1.5793540976429805
1,0,120,-0.1455973971153326
1,0,121,0.5170772196020077
1,0,122,-0.2532088070527889
1,0,123,-0.4966124412833224
1,0,124,-0.7918121688322228
1,0,125,-0.11912866752826046
1,0,126,1.4963103553913872
1,0,127,-0.6779325682364661
1,0,128,1.7921564736314783
1,0,129,0.03656938759702877
1,0,130,2.3296891851078265
1,0,131,-1.8874611598065476
1,0,132,-0.4806662670857833
1,0,133,1.5203465687873716
1,0,134,-0.06019271346719213
1,0,135,1.3913183706445922
1,0,136,0.8510348773586344
1,0,137,-0.49116828395335
1,0,138,1.731396347140347
1,0,139,-0.8618134040383738
1,0,140,-0.8315634734305424
1,0,141,-0.3445982086661722
1,0,142,-1.0310263372691948
1,0,143,0.05521613113128909
1,0,144,0.9493748481753626
1,0,145,1.462746928896554
1,0,146,-0.7320931833648492
1,0,147,-1.357559919854979
1,0,148,1.0508414718706982
1,0,149,-0.79356449389465
1,0,150,0.07814643872165122
1,0,151,0.286351699692079
1,0,152,0.03964678750272277
1,0,153,-0.6830443917901834
1,0,154,1.707314297652607
1,0,155,0.3057019058567292
1,0,156,0.32366830139927527
1,0,157,1.1598622609099285
1,0,158,-0.04215927947112452
1,0,159,1.2882040759848579
1,0,160,1.0274893301608214
1,0,161,2.6977311621283917
1,0,162,-1.2317947658945356
1,0,163,0.4967361502439925
1,0,164,-1.0974262357871811
1,0,165,2.699357276239082
1,0,166,1.8431847237527348
1,0,167,0.30539104905889497
1,0,168,1.0825950316478898
1,0,169,2.3106136623707583
1,0,170,0.17992576653388548
1,0,171,1.3902536019524006
1,0,172,0.8440876118229413
1,0,173,-1.5363477178737042
1,0,174,-0.438475494330253
1,0,175,-1.6723631250506297
1,0,176,0.07397286077301957
1,0,177,0.24543103215555662
1,0,178,-0.776471993874756
1,0,179,0.11410951225946397
1,0,180,0.204812020616086
1,0,181,0.5761215263170621
1,0,182,0.14701676811326442
1,0,183,-1.492647547095077
1,0,184,0.42122565688526226
1,0,185,0.6718951391559397
1,0,186,0.7820475159192496
1,0,187,0.032731834770930224
1,0,188,0.0842627419337954
1,0,189,0.6731379909707599
1,0,190,-0.3352551497755326
1,0,191,0.10674245677130562
1,0,192,0.30913776042747226
1,0,193,0.8241687116132373
1,0,194,-0.8205691585302923
1,0,195,0.7839295943034322
1,0,196,2.0370488173527113
1,0,197,1.1183973606158837
1,0,198,2.1250042547980175
1,0,199,0.3466496825365323
1,0,200,-1.2938752087679166
1,0,201,0.4276325795682859
1,0,202,-0.5549213441629486
1,0,203,0.5627763917407707
1,0,204,0.5814980824993646
1,0,205,0.33222719942608353
1,0,206,0.8475664268095491
1,0,207,-0.7903904309846859
1,0,208,-0.1701963176588187
1,0,209,0.09948171697800173
1,0,210,0.7687050110371106
1,0,211,1.0803948960584804
1,0,212,0.19421065392875192
1,0,213,-0.6374008879078257
1,0,214,0.14572714752979238
1,0,215,0.05043232070017989
1,0,216,1.8506112423225378
1,0,217,0.9202581783710799
1,0,218,0.32565536947342405
1,0,219,0.02946277432909883
1,0,220,0.741151252815005
1,0,221,-0.5039905804151215
1,0,222,0.8733647927063746
1,0,223,1.5437626586031619
1,0,224,0.07879779664109815
1,0,225,1.1206040427262112
1,0,226,-0.16744354061230715
1,0,227,0.42895478499146605
1,0,228,0.2552742387452862
1,0,229,0.12426165655166194
1,0,230,2.452422323598241
1,0,231,1.7783963821637905
1,0,232,1.074205158662172
1,0,233,-0.7251284002195553
1,0,234,0.9364189138050744
1,0,235,0.1620802338563534
1,0,236,0.8515658668368339
1,0,237,0.5813641983061152
1,0,238,1.7325769181834871
1,0,239,0.6548403768059932
1,1,0,1.3204012155492648
1,1,1,0.8169413029039561
1,1,2,0.5431182869556342
1,1,3,3.29401358312785
1,1,4,1.756111104886354
1,1,5,0.7029754302665023
1,1,6,-0.14114912259129042
1,1,7,1.407077103930202
1,1,8,0.08621062078696151
1,1,9,1.6745733257838724
1,1,10,2.2792277864964623
1,1,11,2.5120422619201674
1,1,12,1.1793541155194343
1,1,13,-0.053559679210980926
1,1,14,-0.8119646492040768
1,1,15,1.3455550482926781
1,1,16,0.49029898074399725
1,1,17,1.4260590932569146
1,1,18,1.1818752482772215
1,1,19,1.6172341095637437
1,1,20,1.4369186771334634
1,1,21,1.3884911232613395
1,1,22,0.35628981577317487
1,1,23,-0.12445025985281477
1,1,24,0.7661123029335961
1,1,25,-0.1621158464023944
1,1,26,1.0473108704902487
1,1,27,2.208985532832994
1,1,28,2.7028882801878042
1,1,29,-0.7408588536754948
1,1,30,1.8197025627841656
1,1,31,1.4647152355396509
1,1,32,0.7849261535440737
1,1,33,-0.06872001158305441
1,1,34,1.9580146477689186
1,1,35,-0.08203040856337918
1,1,36,-0.0976890883101369
1,1,37,2.254438768990986
1,1,38,1.8883192052285098
1,1,39,1.3542270774315075
1,1,40,0.3620557569018129
1,1,41,4.307892816338754
1,1,42,2.2915590370446486
1,1,43,2.2930479371747285
1,1,44,1.7129749916913737
1,1,45,2.846919560010264
1,1,46,-0.1395471734796323
1,1,47,0.015519749699993257
1,1,48,2.1772824805018445
1,1,49,2.1103804626457117
1,1,50,0.6020202964939002
1,1,51,-0.21398094319569672
1,1,52,3.3283504988311736
1,1,53,2.9975037278792387
1,1,54,1.3846078610844017
1,1,55,2.0316611230307173
1,1,56,2.4309463436153766
1,1,57,0.2426965896630785
1,1,58,-0.08558380790573317
1,1,59,1.1941060276409314
1,1,60,2.2653934300296714
1,1,61,2.277929179155792
1,1,62,1.0415808442556667
1,1,63,0.3878668518237758
1,1,64,0.04522232951796634
1,1,65,2.512155327940574
1,1,66,2.980906165054912
1,1,67,1.7677990751447985
1,1,68,-0.23032826402606865
1,1,69,1.1357939768554226
1,1,70,2.5786012689755102
1,1,71,1.026743858395003
1,1,72,2.8523062655775666
1,1,73,0.8190292811968618
1,1,74,2.2612220108559793
1,1,75,2.278919044552959
1,1,76,1.5424910693087737
1,1,77,0.40707588384530147
1,1,78,0.04714448636469637
1,1,79,-0.6230123351637837
1,1,80,1.9643724727207803
1,1,81,1.378776924209802
1,1,82,1.3202000997797008
1,1,83,0.6422112715510788
1,1,84,0.2555907789133657
1,1,85,-0.5522794350560338
1,1,86,3.180895177894717
1,1,87,1.1783810703942275
1,1,88,-0.2090752662148716
1,1,89,0.009188023036868165
1,1,90,-0.1519677162503592
1,1,91,1.1411050846224058
1,1,92,2.385608564722962
1,1,93,1.3039776396946328
1,1,94,1.4328123646487878
1,1,95,1.9928442020171255
1,1,96,1.5490718691681993
1,1,97,-0.19845655392545725
1,1,98,2.581051895923323
1,1,99,1.9135637297114059
1,1,100,2.878789288623212
1,1,101,1.6640644925517278
1,1,102,0.04934493600568146
1,1,103,0.9466867892525588
1,1,104,1.790019935740177
1,1,105,0.9728819977822576
1,1,106,3.2791784540716042
1,1,107,1.788039729896498
1,1,108,1.7659688061950476
1,1,109,1.396639022758757
1,1,110,1.5122624452176507
1,1,111,0.32720729602775755
1,1,112,0.5178531344653517
1,1,113,1.5489009739412565
1,1,114,1.50523182525751
1,1,115,-0.2771360564128136
1,1,116,1.4854761317402043
1,1,117,2.55210915772832
1,1,118,-1.316564191661735
1,1,119,2.8911908304069898
1,1,120,0.6476062926258321
1,1,121,1.7166065655970049
1,1,122,1.1413060734066984
1,1,123,2.134473349823477
1,1,124,-0.8802260308788155
1,1,125,-0.5831361174585774
1,1,126,1.3193824773755771
1,1,127,2.123289785940668
1,1,128,1.2912737440360522
1,1,129,1.0867012945988839
1,1,130,1.6393194968094353
1,1,131,1.9507759868387495
1,1,132,0.21485278582182
1,1,133,4.334868462265419
1,1,134,1.1350117217693614
1,1,135,-0.17345902624207943
1,1,136,0.3717764045137051
1,1,137,-0.21196469483051494
1,1,138,1.7066045807887773
1,1,139,0.5378375803130722
1,1,140,0.6328758995727531
1,1,141,2.3531916987949355
1,1,142,1.5323219055381014
1,1,143,0.14881673419469477
1,1,144,2.1209426455509046
1,1,145,0.20575474041727326
1,1,146,-0.06438014317628227
1,1,147,0.543529109285453
1,1,148,0.9103162900597958
1,1,149,1.2676444533568871
1,1,150,0.33387125365789916
1,1,151,1.902655191531947
1,1,152,1.2965175151004311
1,1,153,1.4862290300996794
1,1,154,-1.5660307635658137
1,1,155,2.98142759764996
1,1,156,1.1003159452684586
1,1,157,0.1002039345156982
1,1,158,0.9480000477109916
1,1,159,0.14449157720243377
1,1,160,0.6693670204952513
1,1,161,1.0026566326149495
1,1,162,1.08035979447649
1,1,163,2.600651166508827
1,1,164,0.7640284916249621
1,1,165,-0.2356190580665969
1,1,166,0.5857987539474232
1,1,167,-0.05067347456474747
1,1,168,1.0505067365330776
1,1,169,0.44794973425595086
1,1,170,0.14740952266116347
1,1,171,0.5404137717293178
1,1,172,1.128901425210493
1,1,173,-0.4283477474870083
1,1,174,0.7158820980294909
1,1,175,0.7402002377984132
1,1,176,1.027735267239637
1,1,177,1.8256161628166985
1,1,178,2.257805739796093
1,1,179,1.4252016194147406
1,1,180,0.5546209562830501
1,1,181,1.0845294946795598
1,1,182,2.0749125778766246
1,1,183,0.4117996688330402
1,1,184,-0.9298462369027689
1,1,185,0.9615746600361664
1,1,186,1.753908124453051
1,1,187,2.155456837302032
1,1,188,-0.24145558510961074
1,1,189,0.03391109987434082
1,1,190,0.918133262488019
1,1,191,2.502561828593263
1,1,192,-0.12322192239572671
1,1,193,0.28373565357070274
1,1,194,1.124035460250892
1,1,195,2.1097571016710326
1,1,196,1.165635620103453
1,1,197,1.3438525987547842
1,1,198,0.7634917482376818
1,1,199,-0.14437601124581745
1,1,200,2.750481869069036
1,1,201,0.06687615941269187
1,1,202,2.132727731709548
1,1,203,2.791362581271297
1,1,204,-0.6379600611213845
1,1,205,0.700114019719252
1,1,206,0.8603296093671599
1,1,207,-0.23784211595805682
1,1,208,0.2722344366935534
1,1,209,1.414096759316416
1,1,210,0.21478331461528888
1,1,211,-1.0697822723793204
1,1,212,0.9357791200651066
1,1,213,1.4424926093794643
1,1,214,0.26902274000971393
1,1,215,-0.09508743367779093
1,1,216,1.954464634193826
1,1,217,0.9154132403070442
1,1,218,2.697244819262731
1,1,219,0.18027394074370806
1,1,220,2.074873290268461
1,1,221,1.3510806996516258
1,1,222,1.4766822265638746
1,1,223,0.9749554422286356
1,1,224,2.6146634368583546
1,1,225,0.5177434309237333
1,1,226,0.8787749791160784
1,1,227,2.046814828891656
1,1,228,1.6368205132828253
1,1,229,2.699465385143656
1,1,230,-0.3073060582848246
1,1,231,0.7750209346422638
1,1,232,2.3034559460038597
1,1,233,-0.6660903035355124
1,1,234,1.5641011644362879
1,1,235,1.7914514719763068
1,1,236,1.1536996264350878
1,1,237,1.6932967467016775
1,1,238,1.1271752760759308
1,1,239,0.3527521353603853
2,0,0,0.7223724520265297
2,0,1,1.0189729798502332
2,0,2,1.722385094087651
2,0,3,2.24770659492712
2,0,4,-0.4006456324055263
2,0,5,0.6993143805063571
2,0,6,-0.6010447001932078
2,0,7,0.17682740948188647
2,0,8,1.0545141463074676
2,0,9,0.3523685079509402
2,0,10,0.880799208878104
2,0,11,-0.016000888703933125
2,0,12,1.1007069792966235
2,0,13,0.5565342168911764
2,0,14,1.391781838218122
2,0,15,2.6036588594270915
2,0,16,1.2072903672151913
2,0,17,1.4219919615002696
2,0,18,-0.004138895043756641
2,0,19,1.2170928982239968
2,0,20,0.2897688571799355
2,0,21,3.7056443169428523
2,0,22,1.4293902372271365
2,0,23,1.2281877564106884
2,0,24,1.5165422775760953
2,0,25,1.2474867231447369
2,0,26,1.0942939055099694
2,0,27,1.4513607249367584
2,0,28,-0.092094429187912
2,0,29,1.7608443946003705
2,0,30,0.6790894016355868
2,0,31,2.7732351126436914
2,0,32,1.3463498269117473
2,0,33,0.250443853991169
2,0,34,0.4802597014421247
2,0,35,-0.2210750943652997
2,0,36,1.1341836432652643
2,0,37,-0.24657720475191502
2,0,38,1.377950982871473
2,0,39,1.9349920744047018
2,0,40,2.327846673535353
2,0,41,0.7103571348971215
2,0,42,1.8022846518494018
2,0,43,0.5084617007523088
2,0,44,0.9396058211904089
2,0,45,1.8269567722877078
2,0,46,2.3557589992012025
2,0,47,-0.01492259431043208
2,0,48,-1.0674739343647532
2,0,49,0.6475174688597802
2,0,50,0.3678631397413892
2,0,51,0.8092429359994422
2,0,52,0.6968130346717871
2,0,53,1.6087165199771936
2,0,54,0.8467576277259308
2,0,55,0.7252903508783773
2,0,56,1.6470577353118219
2,0,57,-1.5558662217598584
2,0,58,0.5791962246599683
2,0,59,0.72220569555103
2,0,60,0.11451693320216028
2,0,61,0.8300837691408969
2,0,62,-0.2412209454741563
2,0,63,0.6669306789290401
2,0,64,1.1098950716706315
2,0,65,0.4101115130031028
2,0,66,1.032873718628151
2,0,67,2.386652732856851
2,0,68,0.7681557337246417
2,0,69,1.062411436561856
2,0,70,1.3020568402936117
2,0,71,-1.4265980572490276
2,0,72,1.6986620294809853
2,0,73,1.7846856402556428
2,0,74,0.24457614779918047
2,0,75,1.9195099654539765
2,0,76,1.0247288944410835
2,0,77,3.041723771811696
2,0,78,-0.31092413088718973
2,0,79,2.3738937594334057
2,0,80,1.33064686290043
2,0,81,1.353994309060463
2,0,82,2.5213283976149476
2,0,83,1.9099494053805874
2,0,84,-0.7863941854602436
2,0,85,2.6825445556549665
2,0,86,0.1819806471850477
2,0,87,2.6412954304743175
2,0,88,-0.012872995102148677
2,0,89,2.3234858968489407
2,0,90,2.6519767313461715
2,0,91,1.1822291152490754
2,0,92,0.6539620675771292
2,0,93,-0.5886203678347781
2,0,94,-0.18638191394331383
2,0,95,0.41051331573305705
2,0,96,0.13323453822725795
2,0,97,1.5889541942778953
2,0,98,1.0111021214060554
2,0,99,1.504711618202279
2,0,100,1.9849572141272107
2,0,101,1.8419326777282312
2,0,102,1.212982404073515
2,0,103,2.099537543216023
2,0,104,1.0747295409391773
2,0,105,2.564373678745233
2,0,106,0.25605337235066417
2,0,107,-0.26005949196395783
2,0,108,1.2949468483546993
2,0,109,0.9168429665198616
2,0,110,1.9880383837353741
2,0,111,3.0738602448715175
2,0,112,1.143905995976217
2,0,113,3.8664291534970463
2,0,114,2.770580995594927
2,0,115,1.2254133997327512
2,0,116,2.180891329079686
2,0,117,0.05151683641156524
2,0,118,-0.8092512866564927
2,0,119,1.0436313573866678
2,0,120,0.6962716778430265
2,0,121,3.0460716178615375
2,0,122,1.6561021068085102
2,0,123,1.1663907083294949
2,0,124,1.7567838613449425
2,0,125,0.7616299759375156
2,0,126,0.6956317378975716
2,0,127,1.0557533429236916
2,0,128,1.6947542726193312
2,0,129,1.7475333191257432
2,0,130,2.03601967343093
2,0,131,1.6065883902986962
2,0,132,0.013353007941454775
2,0,133,2.5554057930023837
2,0,134,1.4462896666657228
2,0,135,0.7834669047087524
2,0,136,0.7021110595380795
2,0,137,0.3767196150106402
2,0,138,1.2687194857253519
2,0,139,1.8111237361076014
2,0,140,0.41061735349158823
2,0,141,2.069296835921442
2,0,142,2.8476520839185144
2,0,143,-0.6170446398189173
2,0,144,1.0130631160442247
2,0,145,1.4026462072837727
2,0,146,2.439335546762722
2,0,147,0.39212974211980756
2,0,148,2.938500610653692
2,0,149,1.6536884907403475
2,0,150,3.048653809557109
2,0,151,-1.5113403316013878
2,0,152,-0.1757924468823271
2,0,153,0.8854302991290313
2,0,154,-0.13108250202991334
2,0,155,1.6208936992489007
2,0,156,-0.02885797034274562
2,0,157,-0.29998261836101214
2,0,158,0.7473139958399502
2,0,159,0.9272464554912241
2,0,160,0.7694276442948831
2,0,161,2.1160146935105417
2,0,162,-0.3518572406755307
2,0,163,1.4038885410479098
2,0,164,2.055364414418012
2,0,165,1.349306800402378
2,0,166,0.9416013367796221
2,0,167,1.0316393220900466
2,0,168,1.2651298288808392
2,0,169,0.6697344578275679
2,0,170,2.249324321733437
2,0,171,0.39099406766037614
2,0,172,-0.5422061992325053
2,0,173,1.8951531870360836
2,0,174,0.6883143834022858
2,0,175,2.1339514400789334
2,0,176,0.6512085169811221
2,0,177,1.8537486126335745
2,0,178,2.559622313700934
2,0,179,0.8464146417503604
2,0,180,-0.8304533125948752
2,0,181,1.7344789552842363
2,0,182,0.5433793372053011
2,0,183,1.7111144584232403
2,0,184,1.9145166886142557
2,0,185,-0.5335265085894596
2,0,186,0.03714551618195516
2,0,187,2.1458218869446046
2,0,188,-0.2741808679846809
2,0,189,1.3092605925891563
2,0,190,0.08459649216303111
2,0,191,2.1459357548790226
2,0,192,1.0607230985181406
2,0,193,1.6560337367562186
2,0,194,1.2985392714776904
2,0,195,0.3436149357048801
2,0,196,1.2205582454820416
2,0,197,1.4911549574169887
2,0,198,0.607482639466928
2,0,199,0.8690326972633483
2,0,200,-0.008985947422959217
2,0,201,0.3542293522789045
2,0,202,2.2877410097283217
2,0,203,-0.8119921223870075
2,0,204,0.5212538858459234
2,0,205,0.8082188652255371
2,0,206,1.0299415784948072
2,0,207,2.0258226484158373
2,0,208,2.3726242504428576
2,0,209,0.1767072980087262
2,0,210,0.6585264052697961
2,0,211,2.926859560373365
2,0,212,-0.6937516036440867
2,0,213,1.2118113996100839
2,0,214,4.497084794193428
2,0,215,0.05965617476833396
2,0,216,1.2835168586630796
2,0,217,2.0240675478122254
2,0,218,2.2800626405678934
2,0,219,1.2131732332682041
2,0,220,0.09134652160622769
2,0,221,3.7401401468098405
2,0,222,1.9335489010815246
2,0,223,-0.20085321828764258
2,0,224,1.6917283410261832
2,0,225,0.46094766238628615
2,0,226,-0.7903956617516323
2,0,227,1.8164674794193325
2,0,228,2.4188700101495897
2,0,229,2.6010537326284244
2,0,230,0.2749341806631972
2,0,231,1.381376537645437
2,0,232,-0.1580073252220906
2,0,233,2.3327105340170853
2,0,234,0.5403971652533106
2,0,235,-0.9517061324105165
2,0,236,1.9108861492157962
2,0,237,0.7061181626742292
2,0,238,0.07347006394487687
2,0,239,1.5492713122232233
2,1,0,3.006164032973839
2,1,1,1.7206068727360742
2,1,2,2.9936113305496628
2,1,3,0.6529275605957832
2,1,4,0.8326087674166301
2,1,5,1.1088686096943465
2,1,6,0.884100135385408
2,1,7,-0.19818507949057573
2,1,8,1.3399073323995188
2,1,9,1.570602559668174
2,1,10,0.3344959146308042
2,1,11,4.150334854618158
2,1,12,-0.1226559506274747
2,1,13,1.1766848880498515
2,1,14,1.5657539229915949
2,1,15,1.7469939946167672
2,1,16,0.7851806336121333
2,1,17,0.32950833123542056
2,1,18,0.4080680055185604
2,1,19,2.223273872042107
2,1,20,1.3285057750808689
2,1,21,1.6255610763985886
2,1,22,-1.0337282343128136
2,1,23,4.041311496561956
2,1,24,2.1329229403448915
2,1,25,0.5539520631815038
2,1,26,0.38274322417199136
2,1,27,-0.3261123213955335
2,1,28,1.0744249332935607
2,1,29,-0.8438679914503828
2,1,30,2.6982347907333875
2,1,31,1.6185431360426414
2,1,32,1.0387817673690651
2,1,33,0.6985135491964538
2,1,34,1.1618097218704657
2,1,35,0.549051242497148
2,1,36,1.7762995904168855
2,1,37,1.6086948544656794
2,1,38,1.7052087157467306
2,1,39,0.32410619622917314
2,1,40,1.3301133526101272
2,1,41,0.9528723481317893
2,1,42,0.04524764625640265
2,1,43,0.7049515369498045
2,1,44,0.9562092686945585
2,1,45,-0.15437012722033283
2,1,46,0.9279077724329192
2,1,47,3.1536426169806218
2,1,48,0.8155931429833663
2,1,49,-0.2037608059531535
2,1,50,1.2485696023861332
2,1,51,0.35076818001562504
2,1,52,0.47916280002258504
2,1,53,-0.7079558661220657
2,1,54,1.1576488070611934
2,1,55,0.6803829117275708
2,1,56,1.489363242837321
2,1,57,0.5040023835978542
2,1,58,0.913291981148221
2,1,59,0.44159206124018613
2,1,60,0.952320429306076
2,1,61,1.9304303956454603
2,1,62,0.4471966593193655
2,1,63,0.5718602481744265
2,1,64,-1.0410842082492153
2,1,65,0.3434276508965156
2,1,66,1.15510832731133
2,1,67,2.394782744487331
2,1,68,2.2595199857439328
2,1,69,0.9024090731446347
2,1,70,-0.29058303829017706
2,1,71,1.3313140379350752
2,1,72,-0.35664785947381694
2,1,73,2.1379469288990247
2,1,74,1.9480573771065084
2,1,75,-0.468362301355008
2,1,76,1.0519426471409683
2,1,77,0.1642159294731368
2,1,78,0.32482010736775424
2,1,79,3.6783448162056795
2,1,80,1.8666982151738933
2,1,81,0.17200840504973514
2,1,82,2.1017965729102643
2,1,83,-0.8843832602707082
2,1,84,3.0264144242594417
2,1,85,1.8913247553265364
2,1,86,-0.554460591480149
2,1,87,2.521722123027506
2,1,88,1.1338363068138522
2,1,89,1.7970588505475593
2,1,90,1.6343019809369062
2,1,91,0.7506673820581824
2,1,92,2.6438710035584547
2,1,93,1.7978084244618013
2,1,94,2.191259049905031
2,1,95,2.3838477679129517
2,1,96,1.7593313891053852
2,1,97,-1.6903037489092845
2,1,98,1.500740500651283
2,1,99,0.17005288022680765
2,1,100,0.6767958755774355
2,1,101,0.42964464199785557
2,1,102,0.7453224968570609
2,1,103,2.5880661593316825
2,1,104,0.08069367388223281
2,1,105,-0.4519247422909054
2,1,106,0.11609011950637638
2,1,107,-0.13160599138158902
2,1,108,1.4097644314076472
2,1,109,1.913141065625851
2,1,110,1.7932666807096025
2,1,111,0.9044499468158903
2,1,112,0.49861638949601195
2,1,113,3.7369854622955567
2,1,114,-0.27008476856641783
2,1,115,-0.39968133136002515
2,1,116,1.1004061756717864
2,1,117,-0.5757778177826651
2,1,118,0.3284250125717616
2,1,119,1.197272780086187
2,1,120,1.8616208238749343
2,1,121,0.9422338543855497
2,1,122,0.42561023611510596
2,1,123,1.1340747037528696
2,1,124,0.8837756561559145
2,1,125,0.008543777659809626
2,1,126,0.2544620577118023
2,1,127,1.318734176309638
2,1,128,-0.023575849162263518
2,1,129,1.3173178088746282
2,1,130,0.6478033925441871
2,1,131,0.23776227136220796
2,1,132,1.419723108911765
2,1,133,0.20240883591360537
2,1,134,-0.5403960890348314
2,1,135,1.6284651574899236
2,1,136,0.5835800021321391
2,1,137,1.243990374514146
2,1,138,0.5771780033302667
2,1,139,2.955099124416034
2,1,140,0.42571311323471595
2,1,141,2.354419668692689
2,1,142,0.9996641286482598
2,1,143,1.8553331819199916
2,1,144,0.23020663142894038
2,1,145,0.49529091222566146
2,1,146,2.6439471277658377
2,1,147,0.035491933075973314
2,1,148,2.2273144970823067
2,1,149,0.6014370880060907
2,1,150,1.232505946238727
2,1,151,2.1949840488363352
2,1,152,3.8653628324458036
2,1,153,0.8459867654147177
2,1,154,1.339623430617557
2,1,155,0.7157494260275283
2,1,156,0.9603157386104124
2,1,157,0.11970419297940049
2,1,158,0.5937578820439062
2,1,159,1.5345536968039892
2,1,160,1.306445120871489
2,1,161,1.4716470669249646
2,1,162,-0.6499302469537886
2,1,163,0.08296937923022574
2,1,164,-0.5724621108578787
2,1,165,2.0279710500153936
2,1,166,2.033857652792516
2,1,167,1.3672643097823205
2,1,168,1.6696820554964877
2,1,169,0.971993426549514
2,1,170,1.6625817350838439
2,1,171,0.4204569182543636
2,1,172,1.30435078709438
2,1,173,0.37986961629754323
2,1,174,1.925677929691691
2,1,175,0.6139024314207195
2,1,176,-0.33162079906776065
2,1,177,1.03926666497022
2,1,178,2.6278290903187296
2,1,179,1.3500517392136493
2,1,180,-0.363548892785051
2,1,181,0.6947740498955857
2,1,182,2.803690163748839
2,1,183,0.5104010957704528
2,1,184,2.014426053740146
2,1,185,0.9834627898919972
2,1,186,0.11875662360867234
2,1,187,0.8995140013369454
2,1,188,1.1559083279943878
2,1,189,1.122773829160199
2,1,190,1.7801581090883385
2,1,191,2.2971720519970247
2,1,192,0.23398053933443907
2,1,193,1.4999969505384805
2,1,194,1.8469258579023298
2,1,195,3.1352130992175176
2,1,196,0.893344912814717
2,1,197,1.991452249958546
2,1,198,2.214020809835194
2,1,199,3.2289120771643125
2,1,200,1.114990273830581
2,1,201,0.19114919660532914
2,1,202,0.0038682846459501263
2,1,203,0.4506472414137378
2,1,204,0.6544298962980764
2,1,205,-0.10640601899008484
2,1,206,0.8105730265953419
2,1,207,0.9600476738263339
2,1,208,-0.06918889943176243
2,1,209,0.8946891503452273
2,1,210,3.0587985108077285
2,1,211,0.9857809052133499
2,1,212,0.15879522261176926
2,1,213,2.507067680401984
2,1,214,-0.408092517786373
2,1,215,2.8900275973551066
2,1,216,2.257511510248862
2,1,217,0.766203743934414
2,1,218,0.5831101464937325
2,1,219,1.6007553480197696
2,1,220,1.7932811437902694
2,1,221,1.4593856637025808
2,1,222,2.179252462251693
2,1,223,1.2683032988783143
2,1,224,-0.30243024402177343
2,1,225,-0.5331718196413271
2,1,226,1.067554815367653
2,1,227,0.669985186118448
2,1,228,0.13609186216839708
2,1,229,1.9028528999889496
2,1,230,0.18699759143667105
2,1,231,0.2744040358537029
2,1,232,1.9853683267388698
2,1,233,0.6192661989377887
2,1,234,1.2676755740135734
2,1,235,1.6213046102705644
2,1,236,0.20763267945146535
2,1,237,1.737677081784611
2,1,238,1.9138700122213241
2,1,239,1.6801238032111794
3,0,0,-0.7155463524780687
3,0,1,1.4356641226883693
3,0,2,-0.8068447388815965
3,0,3,2.6390245772217957
3,0,4,1.0310504514415433
3,0,5,1.9373570639264652
3,0,6,2.07248310433818
3,0,7,2.018612052336712
3,0,8,1.5267639999546927
3,0,9,0.24308981729517015
3,0,10,-0.9314411691147464
3,0,11,-0.6976128565290909
3,0,12,1.4786868611323085
3,0,13,0.5267544850908803
3,0,14,0.019959832162097402
3,0,15,0.1580610793663607
3,0,16,0.6148391141352126
3,0,17,0.0034413480714154954
3,0,18,0.8972633864382715
3,0,19,-0.3813074844730342
3,0,20,0.8045409750586725
3,0,21,-1.0247482428361485
3,0,22,-1.4719011185140545
3,0,23,0.15601334286124702
3,0,24,1.116217643967334
3,0,25,-1.3019309558975232
3,0,26,2.387307711909447
3,0,27,1.9207583851458816
3,0,28,1.4186943033027837
3,0,29,0.01129473793782687
3,0,30,0.2009656680951577
3,0,31,0.6015530782242962
3,0,32,1.604182796879392
3,0,33,1.4221019332519247
3,0,34,0.5733855294601418
3,0,35,0.5380665751179872
3,0,36,-0.01198305664957211
3,0,37,2.911628122912079
3,0,38,1.0824224026298084
3,0,39,-0.5868456722959852
3,0,40,-1.068735005069289
3,0,41,1.272171120028108
3,0,42,2.082735742334586
3,0,43,0.42659822224503735
3,0,44,1.4182600644285648
3,0,45,1.7460140519587626
3,0,46,0.8598570629977451
3,0,47,-0.49670207385191656
3,0,48,1.9691702788363739
3,0,49,1.2096731928103348
3,0,50,-0.20817938520154622
3,0,51,0.9088867359313688
3,0,52,1.7847505883033306
3,0,53,2.430975040599715
3,0,54,0.8590848386004647
3,0,55,-0.7216918021264698
3,0,56,-0.3120084655419746
3,0,57,2.068352726556045
3,0,58,2.0680559081373966
3,0,59,1.7367038621255528
3,0,60,0.789201408587181
3,0,61,3.427342358034593
3,0,62,0.718963693835103
3,0,63,-0.04745654816193612
3,0,64,-0.26271511951974413
3,0,65,1.4133765569222596
3,0,66,0.6374136660995526
3,0,67,0.9899793062571103
3,0,68,1.7045483611210115
3,0,69,0.024430482191589054
3,0,70,-0.4766129643086783
3,0,71,-0.7101620087915619
3,0,72,2.155202853694752
3,0,73,-0.946182942357896
3,0,74,-0.1911361589759777
3,0,75,0.5415513732937269
3,0,76,0.9312759118532106
3,0,77,0.27567991821357113
3,0,78,0.8725446237106442
3,0,79,-0.6154238423696936
3,0,80,-1.5627607643358594
3,0,81,1.379015665734423
3,0,82,0.8849596668233131
3,0,83,1.3005025529615604
3,0,84,2.076124891086033
3,0,85,1.639694248056416
3,0,86,0.4023038735293324
3,0,87,0.3342606703735488
3,0,88,1.6654645452850672
3,0,89,-1.1117972678262422
3,0,90,2.6197604437946582
3,0,91,-0.10705167267200211
3,0,92,0.8459674675484109
3,0,93,-0.23422343005029
3,0,94,2.433507826296185
3,0,95,0.2387266952700593
3,0,96,0.5633472308326906
3,0,97,0.47116554069701716
3,0,98,0.9613716275178358
3,0,99,1.1578407503219017
3,0,100,1.5155978513541073
3,0,101,-0.031848456843754036
3,0,102,-0.2539163853505033
3,0,103,0.9052646661445362
3,0,104,0.4227662937689084
3,0,105,0.5946703585006531
3,0,106,0.45828781781450145
3,0,107,0.9235455119701359
3,0,108,-0.03340340507824846
3,0,109,-0.5575602484844191
3,0,110,1.7798390806082303
3,0,111,1.7324601715101742
3,0,112,0.7115934747991309
3,0,113,0.8960596974609467
3,0,114,0.6097215521319204
3,0,115,-0.5545108344558345
3,0,116,1.457470579082671
3,0,117,0.21562420047362596
3,0,118,0.8920144575276181
3,0,119,-0.4571093610025181
3,0,120,2.5210339941343234
3,0,121,1.7798677695983331
3,0,122,1.0978575779386972
3,0,123,0.6901918114404145
3,0,124,0.4216404822419848
3,0,125,-0.011148204716732946
3,0,126,1.0132029745515936
3,0,127,1.043137328787608
3,0,128,-0.12014520425368747
3,0,129,0.5832713060700179
3,0,130,0.16485273904557424
3,0,131,2.5214464740828304
3,0,132,1.027960904365988
3,0,133,-0.8476283831468856
3,0,134,1.7486702247263102
3,0,135,1.95868997626509
3,0,136,1.7137933952411724
3,0,137,0.513796967080363
3,0,138,-0.24427455298318457
3,0,139,0.8244110723486482
3,0,140,2.579104670132883
3,0,141,1.1543503503685923
3,0,142,0.912887396558222
3,0,143,1.7684956478491096
3,0,144,1.3958363230129667
3,0,145,1.7190317453072583
3,0,146,-0.6657393691164031
3,0,147,-0.6764335743115397
3,0,148,-0.5032251946079194
3,0,149,0.4190076792472252
3,0,150,1.1134327518697038
3,0,151,1.7408171369489576
3,0,152,0.47259602507654946
3,0,153,0.5384210814843245
3,0,154,1.5193271078792487
3,0,155,0.5184512761136552
3,0,156,-0.20954648566328316
3,0,157,1.1324662905046534
3,0,158,2.516103741425497
3,0,159,0.9781600202590313
3,0,160,2.3439463259070754
3,0,161,1.794156378784567
3,0,162,-0.3473196472021858
3,0,163,1.9120468216287834
3,0,164,-0.5503759909681663
3,0,165,1.2554736398132804
3,0,166,1.28786718266818
3,0,167,0.6787995312395796
3,0,168,-0.05268722530030623
3,0,169,1.3531215402826111
3,0,170,4.081480548833079
3,0,171,0.19923209389195157
3,0,172,0.37623768959965437
3,0,173,-0.23744979615713635
3,0,174,-0.048885786567481326
3,0,175,1.9793343277287956
3,0,176,0.7539241591542242
3,0,177,2.0710533769323605
3,0,178,-0.35846726668018336
3,0,179,2.102165241899173
3,0,180,2.9885153707057635
3,0,181,0.1323347977771332
3,0,182,-1.8000574902430784
3,0,183,1.3151223689549019
3,0,184,1.2190420865764744
3,0,185,0.6197433308137708
3,0,186,0.9775245467518285
3,0,187,0.4187076783790543
3,0,188,-1.167011082092624
3,0,189,1.5575185052454992
3,0,190,0.010673149339596844
3,0,191,-0.1204327186862656
3,0,192,0.09858946591516615
3,0,193,0.2370325461362206
3,0,194,1.0324949024961791
3,0,195,0.1557962148186564
3,0,196,0.4419992018906586
3,0,197,1.1797742128948743
3,0,198,-1.2211715168950856
3,0,199,1.373698076345425
3,0,200,1.007624792010713
3,0,201,-0.3469132538263092
3,0,202,-0.3320252069183053
3,0,203,0.08388845135367856
3,0,204,1.7119939712690209
3,0,205,-0.15172725600564785
3,0,206,0.5308425661043698
3,0,207,1.197811771713405
3,0,208,0.3183623725340808
3,0,209,0.3476146889806029
3,0,210,1.6951094489367513
3,0,211,-0.5624381721587062
3,0,212,0.3724089210745106
3,0,213,0.6024701954807111
3,0,214,0.2513967311806401
3,0,215,0.3749753795810218
3,0,216,-0.8635422018547503
3,0,217,1.5976204368737694
3,0,218,0.9152155495812057
3,0,219,0.7650464793138485
3,0,220,0.8441622421337547
3,0,221,0.8170536427948438
3,0,222,-0.7046520396947513
3,0,223,0.8881934703498642
3,0,224,-1.285740518323836
3,0,225,1.306606235440077
3,0,226,0.8312356775784242
3,0,227,-0.3113856170527738
3,0,228,-0.762571836876305
3,0,229,-0.3297913462637473
3,0,230,1.9962111478515776
3,0,231,-0.42621502746977724
3,0,232,0.9528294910365963
3,0,233,1.4141606841754726
3,0,234,1.1837554613730679
3,0,235,0.24487153230306774
3,0,236,0.7721372947455236
3,0,237,1.1522159342396434
3,0,238,-0.05014688653513477
3,0,239,0.7032698148959676
3,1,0,0.28526126825785947
3,1,1,1.5588179608312538
3,1,2,2.819014198183853
3,1,3,1.9449204650131846
3,1,4,1.143463425520881
3,1,5,1.9360636047586517
3,1,6,2.8865817635347684
3,1,7,3.788546485583211
3,1,8,0.44970820473284645
3,1,9,2.302249556678262
3,1,10,1.9899794277038332
3,1,11,0.9949083617063329
3,1,12,3.1006116881701873
3,1,13,3.330099351495669
3,1,14,1.373890829180949
3,1,15,2.26089392085452
3,1,16,-0.32424647885617075
3,1,17,2.0206095303183704
3,1,18,1.4118738538374438
3,1,19,1.1403933172221437
3,1,20,2.4408782028028413
3,1,21,1.8401422103944856
3,1,22,3.4303778380426886
3,1,23,0.6596869444270315
3,1,24,1.3378653479446023
3,1,25,1.5778747604192567
3,1,26,-0.22151931704505223
3,1,27,2.933111915695578
3,1,28,2.286374016392222
3,1,29,2.620484243936832
3,1,30,1.73758127639019
3,1,31,2.879505130691565
3,1,32,2.750661232793382
3,1,33,3.05780563175016
3,1,34,0.5480969909911024
3,1,35,2.369517202791516
3,1,36,1.1074559220056486
3,1,37,0.9591324103161273
3,1,38,3.02929584615347
3,1,39,2.4994727703039312
3,1,40,1.6705272687948798
3,1,41,1.982964256345511
3,1,42,2.974949615463731
3,1,43,1.9358666081272946
3,1,44,0.7767964224875082
3,1,45,3.2206262156503076
3,1,46,1.7252935713627326
3,1,47,0.6608560875342957
3,1,48,1.2221998974863455
3,1,49,-0.3184878024019251
3,1,50,0.719281519281148
3,1,51,1.649881731621581
3,1,52,3.822576829248477
3,1,53,1.5829391398307393
3,1,54,0.2461658227166157
3,1,55,2.447056447634968
3,1,56,0.5590365356830682
3,1,57,1.0594283588958033
3,1,58,-0.06168593154395419
3,1,59,1.057006858038454
3,1,60,2.2382020580911615
3,1,61,3.115906770327614
3,1,62,1.8813545972341077
3,1,63,1.4345341044360955
3,1,64,2.996143910337663
3,1,65,-0.7499265657082814
3,1,66,2.412665789033868
3,1,67,2.763732407503701
3,1,68,2.940692852388427
3,1,69,2.110710572524554
3,1,70,2.5699831353293834
3,1,71,3.101917422181443
3,1,72,3.4278275884465224
3,1,73,2.394155030288986
3,1,74,2.471730927451596
3,1,75,2.0826479063661347
3,1,76,1.8109298430347518
3,1,77,2.0831552877291624
3,1,78,2.718144167673411
3,1,79,1.6527460627976622
3,1,80,1.2628605680714355
3,1,81,1.6975324732289359
3,1,82,2.1123569907581423
3,1,83,2.0755249598111143
3,1,84,1.9713177378526991
3,1,85,2.4275092066478754
3,1,86,1.7945775959754329
3,1,87,3.028534503110342
3,1,88,0.07966042686589914
3,1,89,2.3026306870343745
3,1,90,1.647365354732692
3,1,91,2.8860727473380106
3,1,92,2.236471862952758
3,1,93,0.5347523922821031
3,1,94,0.41619262642276333
3,1,95,3.2811480440929035
3,1,96,1.5347573313492175
3,1,97,2.8118926009246015
3,1,98,0.5380320675950572
3,1,99,1.2648621263570285
3,1,100,1.8928577629428518
3,1,101,0.3518888049251605
3,1,102,1.757250932147341
3,1,103,2.917945716716516
3,1,104,1.5078382643449029
3,1,105,2.2095094047062207
3,1,106,1.1474843265544887
3,1,107,1.2456706069316503
3,1,108,3.028528173501246
3,1,109,2.315174885110185
3,1,110,1.4473718754106626
3,1,111,2.3275214040041323
3,1,112,0.6231769099092643
3,1,113,0.5109355821877517
3,1,114,0.5289336660498507
3,1,115,1.0805282675156946
3,1,116,1.1312184208113845
3,1,117,3.203603551917932
3,1,118,1.1126973819710075
3,1,119,0.6179496676526628
3,1,120,0.020867294364689704
3,1,121,2.810195076528322
3,1,122,2.0348932149623917
3,1,123,2.7398116234877015
3,1,124,1.2171288107490397
3,1,125,0.6204296142688992
3,1,126,0.6637159234135239
3,1,127,2.3055389719772865
3,1,128,1.9896878194072447
3,1,129,0.18389605470027615
3,1,130,1.5160399231523127
3,1,131,0.6418975254295132
3,1,132,1.7687703687505814
3,1,133,1.6490722198966747
3,1,134,2.3403707390461745
3,1,135,0.025090547777689487
3,1,136,1.6598945662655855
3,1,137,1.9405696432195159
3,1,138,1.1032614540254477
3,1,139,0.33795576091269797
3,1,140,1.8231047005918941
3,1,141,2.709772971582349
3,1,142,1.713083071909096
3,1,143,1.4503724110932223
3,1,144,-0.580245699817783
3,1,145,1.6123353686103739
3,1,146,2.2768943978529146
3,1,147,2.588648623144269
3,1,148,1.6665038570686954
3,1,149,-0.02516432674854241
3,1,150,1.6195489889997745
3,1,151,2.103404848037229
3,1,152,1.5647610157399818
3,1,153,3.7333558153755297
3,1,154,1.3699905999331254
3,1,155,1.6123721729662865
3,1,156,3.0660460035265045
3,1,157,2.381558294092331
3,1,158,2.628148355556717
3,1,159,0.5839005223463842
3,1,160,1.9782708497274828
3,1,161,1.156270385005421
3,1,162,2.613941383046232
3,1,163,2.6269654645356972
3,1,164,1.3752191094607018
3,1,165,1.9348963308954743
3,1,166,0.682400993325521
3,1,167,1.254726856520409
3,1,168,2.572087453346282
3,1,169,0.09008282084192465
3,1,170,3.0870066495904247
3,1,171,1.9103253602946018
3,1,172,0.4832059356496228
3,1,173,1.7288728669999556
3,1,174,1.007307295950246
3,1,175,2.131374163094398
3,1,176,4.010760284763603
3,1,177,0.7203299501839187
3,1,178,2.516465099018
3,1,179,0.9092739937600737
3,1,180,0.9591465868991775
3,1,181,2.2405109040824804
3,1,182,1.360787823952043
3,1,183,0.2916019958498477
3,1,184,2.3490763792274443
3,1,185,0.3960298093023866
3,1,186,1.8779263956419827
3,1,187,1.266652743625421
3,1,188,0.926553550562014
3,1,189,2.6936678747529177
3,1,190,0.9334346463485044
3,1,191,2.8588702570439395
3,1,192,2.274744519874056
3,1,193,1.522644813271311
3,1,194,0.2730743842895702
3,1,195,1.3722257822863446
3,1,196,1.3443553700667323
3,1,197,2.546565781700142
3,1,198,1.8864378187925972
3,1,199,2.8215355968970597
3,1,200,1.4304589320389716
3,1,201,0.5916919533424632
3,1,202,0.3057590879694916
3,1,203,2.878674168538713
3,1,204,4.092669815354666
3,1,205,1.6257481507163818
3,1,206,2.563279432533852
3,1,207,1.9708276604955404
3,1,208,3.0486458141750803
3,1,209,1.084890079047454
3,1,210,1.4221467029381372
3,1,211,2.068175657947269
3,1,212,1.7176553981053388
3,1,213,2.5693828756561845
3,1,214,2.0523117497965244
3,1,215,1.5749588193781836
3,1,216,0.9862136670506164
3,1,217,1.822645556166771
3,1,218,1.6959451232562073
3,1,219,2.398342369510472
3,1,220,0.29399728131366576
3,1,221,2.4378045710502754
3,1,222,-0.024476546221736006
3,1,223,2.479647219382712
3,1,224,1.0785786638835837
3,1,225,0.8931097499987499
3,1,226,2.8397816226646455
3,1,227,3.304487614628056
3,1,228,2.534425615307303
3,1,229,0.9634433034117589
3,1,230,1.2730302275925893
3,1,231,1.9916830140281672
3,1,232,1.8137195453274861
3,1,233,1.788787621193568
3,1,234,0.2073331568218526
3,1,235,2.095483188484314
3,1,236,2.7101252233581787
3,1,237,0.2182732395239264
3,1,238,2.0004950658504628
3,1,239,3.8136009777935307
4,0,0,2.7549568669632594
4,0,1,-0.029067769713468583
4,0,2,2.4096383908031633
4,0,3,0.3411411409847935
4,0,4,-0.3620966951589386
4,0,5,1.0455640542569027
4,0,6,1.960359576385337
4,0,7,-0.4272730062038601
4,0,8,0.7058598526208517
4,0,9,2.3388537431732583
4,0,10,2.4390703952984776
4,0,11,2.1354435165426198
4,0,12,1.9124315127493827
4,0,13,1.670838589415065
4,0,14,2.1137355090772014
4,0,15,0.40601847036216465
4,0,16,1.5942165526323435
4,0,17,0.31920678822795745
4,0,18,1.4903078231902391
4,0,19,0.27085151237353566
4,0,20,0.7236594668974609
4,0,21,1.5570628027853508
4,0,22,-1.8863043120709657
4,0,23,1.2740185897220535
4,0,24,2.8145510598160923
4,0,25,1.375428486913024
4,0,26,2.123282800638112
4,0,27,2.7057779194945377
4,0,28,1.1374023941841704
4,0,29,-0.3655051538511902
4,0,30,-0.14600869366744573
4,0,31,0.7183988962015281
4,0,32,-0.5933584853293672
4,0,33,0.9552692091315441
4,0,34,1.3124944949625794
4,0,35,1.1767688935440455
4,0,36,-0.7376854037652341
4,0,37,1.9529434827708494
4,0,38,-0.03189405608224216
4,0,39,2.3010540332082288
4,0,40,0.36366274792837777
4,0,41,2.139041874705533
4,0,42,0.31655144901979415
4,0,43,3.0994332039435584
4,0,44,0.9067863835898348
4,0,45,0.9858531018918237
4,0,46,2.91512528837617
4,0,47,2.008847623238223
4,0,48,0.7818120722604733
4,0,49,1.0960883440688265
4,0,50,0.48120930456191885
4,0,51,1.8825317192917321
4,0,52,1.2264600514870716
4,0,53,0.534962909269602
4,0,54,1.5566414988463142
4,0,55,3.4163864354983016
4,0,56,0.49481782368974075
4,0,57,1.8885532423243176
4,0,58,0.8396295167492998
4,0,59,1.9390604084057903
4,0,60,-0.030205988492745917
4,0,61,0.4146160634026897
4,0,62,1.268489656813581
4,0,63,1.8075221581414753
4,0,64,-0.044986483634858465
4,0,65,0.07037088545805048
4,0,66,1.3356629334172585
4,0,67,1.8254096856072328
4,0,68,1.1079724136889233
4,0,69,2.3563618125389407
4,0,70,1.11522775939695
4,0,71,0.8131351349373737
4,0,72,0.870169089403027
4,0,73,0.7570937996158378
4,0,74,3.85363106355796
4,0,75,1.3452736761265953
4,0,76,0.7424073836628465
4,0,77,0.06484630166547511
4,0,78,1.4587705599896827
4,0,79,1.4973857286817844
4,0,80,2.153166444302317
4,0,81,0.5104011192958551
4,0,82,1.9792363197002474
4,0,83,0.4966566982229655
4,0,84,1.1769318723790567
4,0,85,1.4141207016118869
4,0,86,-0.5223763877027268
4,0,87,1.4608359877715835
4,0,88,1.4982070742574238
4,0,89,-0.925399272713042
4,0,90,0.09921426136248801
4,0,91,1.5113615986946167
4,0,92,-1.036683243262701
4,0,93,1.026210071605426
4,0,94,1.2353598732160602
4,0,95,1.8708413998068054
4,0,96,-0.1853393507043779
4,0,97,1.1171318485796968
4,0,98,0.12941561237390042
4,0,99,-0.676105892647298
4,0,100,0.014681127179782205
4,0,101,1.2944664262363828
4,0,102,0.6814879207780674
4,0,103,0.8641997578755835
4,0,104,0.8694880415925319
4,0,105,-0.22548579736369767
4,0,106,1.2099435462976922
4,0,107,1.1785836186048966
4,0,108,1.9832050511035608
4,0,109,2.0764164205389273
4,0,110,-0.5304778058459698
4,0,111,1.420488838657738
4,0,112,0.8067471498152236
4,0,113,-0.45565083441117404
4,0,114,0.8039824515369319
4,0,115,-0.06757600683814657
4,0,116,0.6707992835365519
4,0,117,-1.0479809367946376
4,0,118,0.818311474738602
4,0,119,-0.8018204637308988
4,0,120,1.532803857852035
4,0,121,1.0053874776950618
4,0,122,1.2723752926417122
4,0,123,0.640384123593477
4,0,124,0.6844043934175607
4,0,125,2.60613914421591
4,0,126,0.5344877197715399
4,0,127,0.38070716425395645
4,0,128,-0.058716266567769626
4,0,129,1.070328674179654
4,0,130,0.9611589356945659
4,0,131,1.2531084204349336
4,0,132,1.599320614024607
4,0,133,1.0387419316690887
4,0,134,1.024261920947407
4,0,135,-0.5062899714427551
4,0,136,1.0750649926250946
4,0,137,2.007428488447703
4,0,138,1.4701970425952973
4,0,139,0.440800352734462
4,0,140,1.3781096007174485
4,0,141,0.12785447803117078
4,0,142,0.02680840906335924
4,0,143,-0.49904543596156414
4,0,144,1.0045578591659865
4,0,145,0.9444003032998713
4,0,146,0.3443776374683971
4,0,147,1.606023370456324
4,0,148,1.0443913291722982
4,0,149,0.3262160158661016
4,0,150,0.8603194467227
4,0,151,0.19654127992804493
4,0,152,1.079713043649884
4,0,153,1.7242749159834214
4,0,154,0.5024196677870507
4,0,155,0.30267817630225013
4,0,156,1.4017435723660219
4,0,157,0.569935504366318
4,0,158,-0.2798729827754125
4,0,159,0.48585303718990097
4,0,160,1.506313408403754
4,0,161,0.9454417790448136
4,0,162,-0.1322966369546874
4,0,163,1.209085207326696
4,0,164,1.1189869775589205
4,0,165,0.43958370626784926
4,0,166,2.1522881024141824
4,0,167,1.1434486267210058
4,0,168,1.2386211676972771
4,0,169,0.19772232183126504
4,0,170,2.0670258291722803
4,0,171,1.781043389562718
4,0,172,0.2493538746412095
4,0,173,0.49469776017883743
4,0,174,1.136842853752197
4,0,175,1.3979513439655231
4,0,176,1.740630420606919
4,0,177,1.865841969032287
4,0,178,-0.3819571069376464
4,0,179,0.9872986549803877
4,0,180,0.4930587514968939
4,0,181,0.7437894375956335
4,0,182,0.8636139185372786
4,0,183,0.5660079500102888
4,0,184,0.4633232367125213
4,0,185,2.455496888522586
4,0,186,1.2259538194715067
4,0,187,2.3467009582353286
4,0,188,0.7501841191999074
4,0,189,0.03932915137469961
4,0,190,0.809493399754805
4,0,191,2.1260084405579276
4,0,192,1.636416947813947
4,0,193,0.25374586092433027
4,0,194,0.5490298529201316
4,0,195,1.3357059348171771
4,0,196,0.10825883597490227
4,0,197,1.6024945394535544
4,0,198,-0.725630160678554
4,0,199,-1.1600695867728297
4,0,200,3.01802055652814
4,0,201,2.2589274128943275
4,0,202,0.6306151731009728
4,0,203,1.4284470485443121
4,0,204,0.8857014460312179
4,0,205,1.740263832197669
4,0,206,0.1315361282093449
4,0,207,0.9265220114639792
4,0,208,2.0718445441017
4,0,209,-0.5457053103081557
4,0,210,-0.8380207924489913
4,0,211,1.6744872975036587
4,0,212,0.7545458706129491
4,0,213,0.1860234514162653
4,0,214,0.8938752258212022
4,0,215,0.8623092659198744
4,0,216,2.0305719986764905
4,0,217,-0.04975262721512419
4,0,218,1.3878588741862963
4,0,219,0.8686268130657462
4,0,220,1.964225594564226
4,0,221,0.04369272487233711
4,0,222,0.7992930262530271
4,0,223,1.5371724117185708
4,0,224,1.0629796545916588
4,0,225,1.0429563013139225
4,0,226,-0.139422603854778
4,0,227,0.25082532782739075
4,0,228,0.15344205830252
4,0,229,2.354071110226787
4,0,230,-0.12018726826992265
4,0,231,-0.0397464347629537
4,0,232,2.0341115726438055
4,0,233,2.266247827906574
4,0,234,-0.7993768054240582
4,0,235,0.1871779103813147
4,0,236,-0.42556332289810994
4,0,237,0.7957906631191753
4,0,238,0.4903961763486249
4,0,239,2.5511198183828903
4,1,0,0.6348407091168211
4,1,1,-0.04496949675078721
4,1,2,-1.0864865673190698
4,1,3,0.37720000115693164
4,1,4,0.8758712300630407
4,1,5,1.6750099803993534
4,1,6,2.515163658970512
4,1,7,2.871196381245775
4,1,8,2.337480488008717
4,1,9,1.4163730187806243
4,1,10,1.7034302336745761
4,1,11,0.2886787772597954
4,1,12,1.2471815560519646
4,1,13,1.7423977606639345
4,1,14,0.04171050823433675
4,1,15,0.9194136299539122
4,1,16,0.9380517739039138
4,1,17,-0.1786903127456443
4,1,18,1.976964511964619
4,1,19,2.401487548089113
4,1,20,0.7345260044071533
4,1,21,1.002227122574861
4,1,22,-0.9489666764297091
4,1,23,0.7716689040711405
4,1,24,1.7382735528348585
4,1,25,1.0728929958394158
4,1,26,0.6065559417273703
4,1,27,0.920753980973692
4,1,28,-0.20626936888620473
4,1,29,0.02980603855998032
4,1,30,-1.1430097265990007
4,1,31,2.399454722136812
4,1,32,2.2801206632579407
4,1,33,1.5954052238423293
4,1,34,2.6667354287433302
4,1,35,2.403180223925155
4,1,36,1.5282921591543668
4,1,37,1.742998650136526
4,1,38,1.7282086581361522
4,1,39,0.5236940394739745
4,1,40,0.07384667413859147
4,1,41,1.0637896272206322
4,1,42,1.7350816943335348
4,1,43,1.8776499922337737
4,1,44,2.133368247799202
4,1,45,0.9806304387619267
4,1,46,0.4857268508078566
4,1,47,0.4365497978098407
4,1,48,-0.20856131756806828
4,1,49,-0.5347542510926828
4,1,50,0.6575197774346015
4,1,51,0.7168516287903042
4,1,52,0.5171697000689093
4,1,53,-0.22681945370471612
4,1,54,0.6389137709351272
4,1,55,0.8522748016224087
4,1,56,2.3029967386371775
4,1,57,1.0469790960021232
4,1,58,2.6654572632129687
4,1,59,2.76430650923873
4,1,60,0.9103318427855123
4,1,61,0.5139554102234674
4,1,62,1.9194317625272146
4,1,63,1.7275197561305462
4,1,64,1.0005512841016135
4,1,65,-0.16517502746518953
4,1,66,1.2321920147392547
4,1,67,2.452510733981144
4,1,68,1.6249966666571038
4,1,69,1.65840021755155
4,1,70,0.5610698891954337
4,1,71,0.364633058423789
4,1,72,0.7969682343211735
4,1,73,1.718914967105178
4,1,74,3.882532001969444
4,1,75,2.385369340647258
4,1,76,0.7189919466347348
4,1,77,1.2147362123688272
4,1,78,1.7441655006713268
4,1,79,2.5547141546202594
4,1,80,0.9242301600865916
4,1,81,-0.37422769061659844
4,1,82,2.380899544653356
4,1,83,1.357762286737513
4,1,84,1.219663601042678
4,1,85,0.18043222894254196
4,1,86,1.7421141421052015
4,1,87,1.3006650584669952
4,1,88,0.4484864890485202
4,1,89,-0.012275152686525015
4,1,90,-0.3701211475825983
4,1,91,1.6190136356847002
4,1,92,1.788355812070812
4,1,93,1.2445082707545112
4,1,94,-0.20093621194226974
4,1,95,0.35078059707323783
4,1,96,1.0049597029579864
4,1,97,-0.2954204677865806
4,1,98,-1.3922955664200365
4,1,99,1.0564681728594818
4,1,100,0.43982493877155227
4,1,101,-1.030348109617195
4,1,102,1.7842261114057016
4,1,103,2.742366514192768
4,1,104,1.2130311854651372
4,1,105,0.9349020581256196
4,1,106,0.27294716017418985
4,1,107,1.0133902192779483
4,1,108,1.339781001664386
4,1,109,0.3242059088481669
4,1,110,-0.004269861682832499
4,1,111,-0.514232222727184
4,1,112,2.601241455660364
4,1,113,-0.07325094116901143
4,1,114,2.125088002859133
4,1,115,1.4376220596834097
4,1,116,-1.0331318750029315
4,1,117,0.779677720385142
4,1,118,0.19869599581917752
4,1,119,1.572786375447804
4,1,120,-0.4196799382686862
4,1,121,1.4447053211012164
4,1,122,0.11167692024261333
4,1,123,1.1574824265008707
4,1,124,2.316648922255551
4,1,125,0.8915493861048167
4,1,126,1.271620406301203
4,1,127,2.0040325554356326
4,1,128,-0.2257843848423009
4,1,129,0.1652246105679973
4,1,130,1.7150571794899485
4,1,131,0.41467716750561157
4,1,132,1.8545982087813415
4,1,133,-0.1068453359126913
4,1,134,0.9581740791901427
4,1,135,1.189331936945433
4,1,136,2.3098305902170013
4,1,137,-0.21211206054559506
4,1,138,1.9393111666726923
4,1,139,-0.6014402557074228
4,1,140,0.2807135524919093
4,1,141,1.0797908122517175
4,1,142,2.2073477691167036
4,1,143,-0.08840005334747847
4,1,144,-0.4456926685127989
4,1,145,1.2923192353234625
4,1,146,2.237305973686937
4,1,147,1.4773485242293156
4,1,148,1.3565165904017737
4,1,149,2.0688098011674567
4,1,150,1.3058500111480527
4,1,151,0.016377389015206356
4,1,152,-0.5570547511505652
4,1,153,1.3779690026616844
4,1,154,2.910203584009217
4,1,155,1.0066326649349595
4,1,156,2.276748135417895
4,1,157,0.2979482675303342
4,1,158,-0.24838411832310636
4,1,159,0.5428647223099888
4,1,160,1.613782502657036
4,1,161,1.4489636822830096
4,1,162,1.812058769384644
4,1,163,-0.33015441482201435
4,1,164,1.5013513645725545
4,1,165,0.6651661763759895
4,1,166,0.21902026268892483
4,1,167,1.5896161811096703
4,1,168,2.643329820855108
4,1,169,1.497415926701705
4,1,170,2.086134442159408
4,1,171,-0.22325845587938709
4,1,172,1.662014270683144
4,1,173,-0.4826095379386526
4,1,174,1.2040852789702448
4,1,175,0.8478983941620057
4,1,176,1.6388775881741564
4,1,177,1.6805496693206554
4,1,178,1.6594360007249018
4,1,179,2.3625325681542964
4,1,180,1.6380260806832059
4,1,181,0.6914506271317125
4,1,182,1.3795288024941548
4,1,183,-0.3451093213603251
4,1,184,1.2958553391880128
4,1,185,1.420284096880199
4,1,186,1.4681986982537858
4,1,187,0.9656702731997691
4,1,188,3.0705369015520345
4,1,189,2.7088360117995762
4,1,190,1.9158363340590783
4,1,191,0.6936868793435622
4,1,192,0.4081332853219154
4,1,193,1.893190596759645
4,1,194,0.737330197226101
4,1,195,1.4592738759139652
4,1,196,1.693576948194629
4,1,197,0.7705953171084636
4,1,198,0.44662989420674615
4,1,199,3.303965188871873
4,1,200,0.26531274629149826
4,1,201,1.244769156987064
4,1,202,0.8273413884904464
4,1,203,1.5736782742939819
4,1,204,1.1361752615927097
4,1,205,0.34692836401289495
4,1,206,-0.9488211678821492
4,1,207,0.36591178367453014
4,1,208,-0.3658576312999551
4,1,209,2.588045475904176
4,1,210,2.3764147501508366
4,1,211,0.6393908543429505
4,1,212,0.8655844663480796
4,1,213,0.4437916175760205
4,1,214,1.4905691162640733
4,1,215,1.8930695926081351
4,1,216,1.5985456002029523
4,1,217,-0.2958021861093372
4,1,218,0.71339672962606
4,1,219,1.0933136428325787
4,1,220,2.537820077139167
4,1,221,1.616380828042212
4,1,222,1.5802409313330024
4,1,223,1.1103696831409584
4,1,224,1.7760352243437412
4,1,225,-0.6099361674383803
4,1,226,2.2525816857312932
4,1,227,0.6399672849464955
4,1,228,0.4941394716658063
4,1,229,0.6065267884182846
4,1,230,1.5729142124297177
4,1,231,2.4196583054863385
4,1,232,-0.017934121474481257
4,1,233,1.8019394966639015
4,1,234,2.3697452329142283
4,1,235,2.248245498475952
4,1,236,-0.8663609947568955
4,1,237,1.5166204205562532
4,1,238,1.938517086638074
4,1,239,1.3095155376175411
5,0,0,0.4791803352267039
5,0,1,1.2290491679816806
5,0,2,2.4250625519378692
5,0,3,1.4311194632428452
5,0,4,-0.3309626706794033
5,0,5,-0.6817350317242021
5,0,6,0.451607717908772
5,0,7,-0.08197340007871257
5,0,8,1.1777954341650345
5,0,9,1.6127011303249452
5,0,10,-0.5970346852821959
5,0,11,-0.8988745230405624
5,0,12,2.4770931058400105
5,0,13,0.3757975696218645
5,0,14,1.0004896632434956
5,0,15,0.7775177416104201
5,0,16,-1.3476763145246493
5,0,17,-0.024069541985220266
5,0,18,1.5089017182258635
5,0,19,0.4215429507087192
5,0,20,0.1210064902982716
5,0,21,1.042359185630321
5,0,22,-0.2700483600048761
5,0,23,1.197808117975081
5,0,24,1.4876154543991296
5,0,25,1.4727267254709941
5,0,26,0.9436367010275271
5,0,27,0.18743305078730305
5,0,28,0.9821238794858584
5,0,29,-0.9143741924793343
5,0,30,-0.1471976091503051
5,0,31,0.4993256818452365
5,0,32,0.8172826771582449
5,0,33,1.2206032935975757
5,0,34,-0.5118841727313619
5,0,35,1.5189206978680185
5,0,36,-0.09859495565383014
5,0,37,0.34404603999834094
5,0,38,-1.1661344135969527
5,0,39,1.1638678687584418
5,0,40,0.37200595809690046
5,0,41,-0.4673820685151837
5,0,42,1.8587040381413682
5,0,43,0.9299062724364
5,0,44,-0.6459132817890685
5,0,45,-0.5439931566727014
5,0,46,0.02039145010720944
5,0,47,0.7786135947671913
5,0,48,-0.2531627150159622
5,0,49,1.4266314322397713
5,0,50,0.2439289337175763
5,0,51,0.055143186999891625
5,0,52,-0.5002244437645291
5,0,53,1.5742561997438445
5,0,54,1.9732561781875255
5,0,55,-1.0846291736114346
5,0,56,0.6700008443067738
5,0,57,-0.13384424979593024
5,0,58,1.7318766423220098
5,0,59,1.4974930826995183
5,0,60,1.9809250642033183
5,0,61,0.8994695760892244
5,0,62,0.8302284005719416
5,0,63,0.34524598148665386
5,0,64,-0.6753671494101385
5,0,65,2.1764469580985315
5,0,66,2.0776053509103853
5,0,67,2.2649941136099416
5,0,68,1.1787807606318572
5,0,69,0.14542951266148713
5,0,70,1.5963320287602483
5,0,71,1.1304950994187914
5,0,72,-0.062488206728171125
5,0,73,1.036892533271843
5,0,74,-0.06627775519123558
5,0,75,1.7740765005621397
5,0,76,0.5111407886830728
5,0,77,0.8162239585119235
5,0,78,0.5064152085757238
5,0,79,-0.3972704985010549
5,0,80,0.23020698919382293
5,0,81,0.43405867923406094
5,0,82,0.5698818838175957
5,0,83,-0.1767337866141514
5,0,84,0.5928237534548908
5,0,85,-1.1337212101659015
5,0,86,2.6341696168548956
5,0,87,1.6058532746855771
5,0,88,-0.13261341537770177
5,0,89,1.0143513084057811
5,0,90,0.7755549013171961
5,0,91,0.1369111104898657
5,0,92,1.509202809887754
5,0,93,1.1553359863841923
5,0,94,1.429205766499562
5,0,95,1.0299140316985718
5,0,96,-0.9099265722961318
5,0,97,-0.20979737194380077
5,0,98,1.5789030420885957
5,0,99,2.959592978252643
5,0,100,0.6658054893971223
5,0,101,0.5693779596711214
5,0,102,0.28089503273329125
5,0,103,1.223497124854426
5,0,104,1.1215859756339883
5,0,105,0.5924539473392322
5,0,106,0.35714230715058704
5,0,107,-0.7966971701618715
5,0,108,0.28803182575696207
5,0,109,-0.30136385590708703
5,0,110,0.4827736801153468
5,0,111,-0.3202144456842342
5,0,112,0.47242853607074403
5,0,113,1.0631530971978616
5,0,114,1.5829581651075324
5,0,115,-0.5276042127042935
5,0,116,-0.30287541494582504
5,0,117,1.0905918695301642
5,0,118,0.07529370614952913
5,0,119,-0.9263623507581313
5,0,120,0.11951906451851113
5,0,121,0.28351291492368347
5,0,122,0.8076371287118913
5,0,123,0.46159570500345093
5,0,124,1.214546936706373
5,0,125,0.44276287471546005
5,0,126,0.5575828473352631
5,0,127,-0.29449247106025656
5,0,128,0.12627990917844062
5,0,129,1.0457644196278375
5,0,130,-0.895498672874864
5,0,131,1.4856087129560984
5,0,132,-0.38181885443638663
5,0,133,0.32885230594890114
5,0,134,1.8890154253974034
5,0,135,0.9247628563795309
5,0,136,1.3525617574167363
5,0,137,1.7073236095958735
5,0,138,1.8077127070705807
5,0,139,0.6903740808122366
5,0,140,2.9347440878429416
5,0,141,0.22502024157791445
5,0,142,0.49156599526044276
5,0,143,-0.36914050291722
5,0,144,1.261613159229379
5,0,145,-0.4528180113040645
5,0,146,0.19966153226277467
5,0,147,0.31881989979117287
5,0,148,-0.209631183734854
5,0,149,0.5340294453580379
5,0,150,0.2519648474511398
5,0,151,1.5696858324102387
5,0,152,1.3349562888143929
5,0,153,1.2761812810481301
5,0,154,0.8733712862935042
5,0,155,-0.4132972863380687
5,0,156,1.086614768667784
5,0,157,0.7416207674463096
5,0,158,0.38888670254413316
5,0,159,1.2178500574060296
5,0,160,-0.5145495629724859
5,0,161,0.525453527319569
5,0,162,1.3155858015344686
5,0,163,0.5417567217704103
5,0,164,2.8464859646256597
5,0,165,1.7654842779862228
5,0,166,-0.8416515956459212
5,0,167,0.6070592067640732
5,0,168,0.5828168760681504
5,0,169,0.7232228743180862
5,0,170,0.1497315436111884
5,0,171,0.12660917273873828
5,0,172,1.264457962564401
5,0,173,-1.5548275170056884
5,0,174,-0.2026653127330642
5,0,175,-0.4199161564567184
5,0,176,-0.5461436052571047
5,0,177,0.821723134271042
5,0,178,1.0698905167616943
5,0,179,0.26686022298928275
5,0,180,0.8987739231337326
5,0,181,1.9722653129708205
5,0,182,0.1267712642641899
5,0,183,0.4507886031451709
5,0,184,0.9061256045407005
5,0,185,0.48200842539213923
5,0,186,0.567423965950266
5,0,187,0.3637709026867841
5,0,188,-0.13249947046192134
5,0,189,0.3661301837530075
5,0,190,0.3036323034220368
5,0,191,0.9029712995980645
5,0,192,0.4566796275611339
5,0,193,1.5372664596562524
5,0,194,1.5557298727667703
5,0,195,-0.5822629143680833
5,0,196,0.6029979955141378
5,0,197,-0.492652129877148
5,0,198,-0.09677373685955493
5,0,199,-0.09943724067214565
5,0,200,0.9963507497814981
5,0,201,1.2206947294505839
5,0,202,0.6842715377682831
5,0,203,2.4154425140405538
5,0,204,-0.12374793843112963
5,0,205,0.948022027351233
5,0,206,-0.6345007154927598
5,0,207,0.5780363743565936
5,0,208,1.3733716946604064
5,0,209,1.3297999155610827
5,0,210,-1.439664249249373
5,0,211,0.31371847917272994
5,0,212,-0.424291356182547
5,0,213,-0.16514608780354034
5,0,214,0.7303288488898465
5,0,215,-0.23654347706133128
5,0,216,0.29298525477201043
5,0,217,0.5923324284812952
5,0,218,-0.062379745117940644
5,0,219,-0.48593775621540614
5,0,220,-0.6636400221179302
5,0,221,-0.960424475218304
5,0,222,2.219196479694486
5,0,223,0.10295501841147786
5,0,224,1.6536830240517237
5,0,225,-1.6815770626323636
5,0,226,-1.349111171894811
5,0,227,3.2742327420980506
5,0,228,-0.2533936602090029
5,0,229,0.5993213406084053
5,0,230,0.9183242720231397
5,0,231,1.964189147173301
5,0,232,1.9340339162948263
5,0,233,1.1201727548499916
5,0,234,1.1481252899893102
5,0,235,2.376046492259367
5,0,236,0.9062538886910411
5,0,237,0.6335024142324103
5,0,238,1.836268806982147
5,0,239,1.1646825046899614
5,1,0,2.060123840513613
5,1,1,2.819689861647798
5,1,2,1.2742929535768885
5,1,3,3.2990206841588843
5,1,4,1.0084557244374697
5,1,5,1.7766821356943097
5,1,6,2.218262520709067
5,1,7,1.510445261728385
5,1,8,1.29703231833768
5,1,9,2.386869967351431
5,1,10,2.766968529387001
5,1,11,-0.26022068211809946
5,1,12,1.417868778169414
5,1,13,2.6351731266962206
5,1,14,0.8442497172034349
5,1,15,1.5092385382640123
5,1,16,1.9105159178556685
5,1,17,1.7652549809782592
5,1,18,3.3684469636041
5,1,19,1.2137323890735063
5,1,20,1.080507985180021
5,1,21,0.4245220514229675
5,1,22,-0.3436608860486272
5,1,23,3.4950008697707844
5,1,24,1.7782363851394454
5,1,25,0.5760508759342602
5,1,26,1.0110170432140941
5,1,27,0.1638262693272985
5,1,28,1.5542272024139345
5,1,29,-1.0941637539581417
5,1,30,1.5949453124200443
5,1,31,2.9192675296417026
5,1,32,1.0334568856344548
5,1,33,0.4702661040158973
5,1,34,1.266838423851472
5,1,35,0.9887118253642945
5,1,36,1.5444378687423956
5,1,37,1.4467325719819728
5,1,38,1.2446273240657293
5,1,39,2.3654925040367054
5,1,40,1.8507152422519804
5,1,41,-0.7147190590508732
5,1,42,2.727319222409273
5,1,43,2.217154181676321
5,1,44,1.1430720694207332
5,1,45,1.2255162560069
5,1,46,2.119880617942643
5,1,47,2.5715858284500213
5,1,48,1.8354473522396133
5,1,49,2.2960323336802344
5,1,50,1.3021195159308816
5,1,51,2.462503351262071
5,1,52,2.2605034612979806
5,1,53,2.754234828271234
5,1,54,1.5123292602388303
5,1,55,1.6899205382304499
5,1,56,-0.6209416264052066
5,1,57,3.0979983428639413
5,1,58,1.9558857036771031
5,1,59,3.5792204416808273
5,1,60,3.45067739310608
5,1,61,2.2876458702077196
5,1,62,1.453662192314056
5,1,63,0.6790659365348364
5,1,64,0.49586848072839573
5,1,65,2.592106304174546
5,1,66,1.847225030659037
5,1,67,1.2310201202673732
5,1,68,0.8081517048172713
5,1,69,2.696101787035547
5,1,70,2.2272647677663024
5,1,71,2.765639015389941
5,1,72,4.5700847143048495
5,1,73,1.6299916450281815
5,1,74,0.3844298415969474
5,1,75,2.3695984164963164
5,1,76,1.6768524918125856
5,1,77,2.0284926236552465
5,1,78,2.452425169417684
5,1,79,-0.09199839683152211
5,1,80,1.7343760237878139
5,1,81,2.374549325843874
5,1,82,1.9130329872164222
5,1,83,1.061257248635591
5,1,84,1.1295084850367942
5,1,85,1.0638458026279278
5,1,86,2.0379224492527457
5,1,87,0.6224322315135817
5,1,88,0.7228176375554379
5,1,89,0.4125259725773742
5,1,90,1.3457647747999688
5,1,91,2.0568110297646403
5,1,92,2.5025106112413793
5,1,93,2.1173461533703692
5,1,94,2.3096517116128763
5,1,95,3.763363264292544
5,1,96,-0.19620239996871813
5,1,97,0.8806269441687966
5,1,98,0.6285104363229395
5,1,99,2.096870748026438
5,1,100,1.93152639011632
5,1,101,1.783273448818115
5,1,102,0.6110426064592718
5,1,103,1.1917022726217408
5,1,104,1.2004218519807883
5,1,105,0.19737681966073595
5,1,106,1.387130219703328
5,1,107,0.5073453364958413
5,1,108,1.8268772289483146
5,1,109,1.212355199787997
5,1,110,3.373210500365821
5,1,111,1.9469592518015504
5,1,112,0.2928623917730375
5,1,113,1.1108966966686675
5,1,114,1.2528346082621633
5,1,115,0.09841984470999665
5,1,116,-1.0983126009681512
5,1,117,2.8834069372380853
5,1,118,1.9083126246964892
5,1,119,0.12285988445200147
5,1,120,0.11080953374097025
5,1,121,0.6440468240861614
5,1,122,1.9306291661215627
5,1,123,2.389596843206141
5,1,124,1.9982563209123025
5,1,125,1.7518513331044927
5,1,126,1.8499191856395263
5,1,127,0.1991758378871804
5,1,128,1.6500672900873996
5,1,129,1.5288865979928576
5,1,130,2.6062465203306484
5,1,131,2.8459585938498693
5,1,132,0.3777295570585639
5,1,133,3.898188201622427
5,1,134,1.3294823849849466
5,1,135,1.5416863106815966
5,1,136,2.607473242787832
5,1,137,0.7472777850925186
5,1,138,0.36419043542733376
5,1,139,1.326849457687752
5,1,140,2.3892074218260895
5,1,141,1.790366635923949
5,1,142,0.5161013061055462
5,1,143,2.0024267546727788
5,1,144,1.942074665183038
5,1,145,1.7625613220870673
5,1,146,1.9712880637776595
5,1,147,0.681387721896097
5,1,148,3.3748224918277225
5,1,149,0.28298955511222723
5,1,150,1.371148585404406
5,1,151,1.481054569911914
5,1,152,2.6722290773525184
5,1,153,1.8543761115130024
5,1,154,2.854783475909938
5,1,155,0.9133923087431305
5,1,156,1.1614652907737186
5,1,157,-0.0799709298651019
5,1,158,1.732580401109292
5,1,159,-0.38037917383976394
5,1,160,1.275119529264468
5,1,161,1.8618142557849908
5,1,162,2.3764806487098866
5,1,163,0.2795584256978898
5,1,164,3.645471747659051
5,1,165,0.6293350626152532
5,1,166,1.8704179535510195
5,1,167,1.6436376006015294
5,1,168,1.8766460825495395
5,1,169,0.3609466825892158
5,1,170,2.5774980938535452
5,1,171,2.0267953811322563
5,1,172,0.09525449218989057
5,1,173,3.5649096954180033
5,1,174,2.146125608707308
5,1,175,-0.529683494789583
5,1,176,2.207939045046914
5,1,177,4.237681320747898
5,1,178,2.247263750331276
5,1,179,-0.399290281929757
5,1,180,1.3117093307795087
5,1,181,0.986081851239582
5,1,182,1.6425899236889843
5,1,183,1.491825385707547
5,1,184,2.7006578305211426
5,1,185,2.3293228249883553
5,1,186,0.05561641210493384
5,1,187,3.0455576384289706
5,1,188,1.8670286615062202
5,1,189,1.6162647970612172
5,1,190,1.3117198346052283
5,1,191,0.7667972870227934
5,1,192,1.3317022944610868
5,1,193,-0.2789235470482323
5,1,194,3.1497707317982115
5,1,195,1.2453711248059913
5,1,196,0.5954983162733039
5,1,197,3.1068301507078355
5,1,198,2.1172808836023833
5,1,199,1.3630250008702356
5,1,200,2.3354674883088724
5,1,201,1.3757622841631176
5,1,202,1.4127823713204704
5,1,203,3.178522061551264
5,1,204,1.3651871063466183
5,1,205,2.088488439733187
5,1,206,1.8926698254092544
5,1,207,2.2995299460908925
5,1,208,0.2954578451422891
5,1,209,1.226944363189476
5,1,210,0.5195219798515613
5,1,211,0.6493369154151596
5,1,212,1.9084604732034778
5,1,213,1.027566357021418
5,1,214,1.416170272627669
5,1,215,0.714506426340905
5,1,216,2.703437774549602
5,1,217,1.2038874099577062
5,1,218,0.7967687837897559
5,1,219,3.2102407795791805
5,1,220,-0.11843851327195809
5,1,221,0.2560897652727734
5,1,222,3.5010656375008837
5,1,223,1.9718853615836802
5,1,224,2.6552652058485453
5,1,225,1.320390538511274
5,1,226,0.10230571391594756
5,1,227,1.1718503964596823
5,1,228,1.338012016300637
5,1,229,1.8061551815696233
5,1,230,0.7176402085894277
5,1,231,3.1894199583269707
5,1,232,1.694205871984797
5,1,233,1.7722768147052415
5,1,234,2.088184993058129
5,1,235,2.837443041438269
5,1,236,1.8315282215971656
5,1,237,1.5010092496899818
5,1,238,1.1195452274526614
5,1,239,3.033519130193752
6,0,0,1.4053534295808465
6,0,1,1.7718751066943046
6,0,2,0.8666640893432259
6,0,3,0.8397133539944943
6,0,4,-0.17131043615831865
6,0,5,-0.8555099255751359
6,0,6,0.03880495562718411
6,0,7,1.3220237171352096
6,0,8,0.6614913038965043
6,0,9,-0.6092872432997498
6,0,10,1.2101005552374278
6,0,11,1.6453498555729458
6,0,12,0.6013744696884182
6,0,13,-0.05368959878325619
6,0,14,1.254072141896939
6,0,15,2.643847532518473
6,0,16,-0.25443882893106684
6,0,17,0.6459859010578168
6,0,18,0.7732626151249928
6,0,19,0.4054421629408267
6,0,20,1.8664556940082622
6,0,21,0.7572503924860298
6,0,22,1.6876380778715652
6,0,23,1.5347891285802309
6,0,24,1.6063951930501177
6,0,25,1.2349732207048463
6,0,26,0.19648370173588614
6,0,27,0.8327320981640651
6,0,28,2.0459801306756256
6,0,29,0.44151898830395786
6,0,30,0.4569339010212009
6,0,31,2.864259275383777
6,0,32,2.6155106498409575
6,0,33,0.3354786232490802
6,0,34,1.6049418966218714
6,0,35,0.2110323206197965
6,0,36,1.7311971714238488
6,0,37,2.0090843660859705
6,0,38,3.7842618782924493
6,0,39,-0.06295516330737883
6,0,40,-2.333618759847924
6,0,41,0.40718019372952896
6,0,42,1.208568716624452
6,0,43,0.7835499241345983
6,0,44,1.628071864862396
6,0,45,0.3316433593885515
6,0,46,0.22102175693108872
6,0,47,1.40959725872334
6,0,48,0.9801270356523607
6,0,49,1.714410345548337
6,0,50,3.0262812328989876
6,0,51,0.21163652007155132
6,0,52,2.056106910757057
6,0,53,1.1724078946059895
6,0,54,-0.02340961130300423
6,0,55,1.650285082963944
6,0,56,-0.16769253948228857
6,0,57,0.693071007559382
6,0,58,1.290319487353865
6,0,59,1.474085066371945
6,0,60,0.8688951699780594
6,0,61,1.6595490562821311
6,0,62,0.7756967442823424
6,0,63,0.2271324461961266
6,0,64,0.8859759087812192
6,0,65,1.1246497309254742
6,0,66,1.3019850185378592
6,0,67,1.8958379425386263
6,0,68,0.9919208904319984
6,0,69,1.7328461920164102
6,0,70,0.40959253242819793
6,0,71,0.142102090249848
6,0,72,-1.2551326448231221
6,0,73,0.4985426030358715
6,0,74,0.8773017471089832
6,0,75,-0.015643564728949677
6,0,76,-2.2191560646095985
6,0,77,0.578299396493323
6,0,78,0.7491957955555404
6,0,79,1.154381977600701
6,0,80,3.1817489082675374
6,0,81,1.4329851179369473
6,0,82,1.7713636889499251
6,0,83,1.7264263035726137
6,0,84,1.473049890002052
6,0,85,-0.08015192060528586
6,0,86,2.102513589805199
6,0,87,-0.2446514189201887
6,0,88,-0.7816505297938112
6,0,89,0.7971362420281982
6,0,90,0.9164941808441643
6,0,91,1.244015267584353
6,0,92,0.9643417501379874
6,0,93,1.6710198489910435
6,0,94,1.1727762667569464
6,0,95,2.2304531761579582
6,0,96,-0.002034293058166048
6,0,97,1.2046912149880649
6,0,98,-0.5473411351360415
6,0,99,-0.11389994707478701
6,0,100,1.9593680982359785
6,0,101,-0.06848356843523784
6,0,102,0.8250389357173604
6,0,103,1.594369445958399
6,0,104,0.04680806438445617
6,0,105,2.0853019160124675
6,0,106,1.0282389846651259
6,0,107,1.276382230503555
6,0,108,2.5575887871359955
6,0,109,2.2616895642452652
6,0,110,2.4861801890974897
6,0,111,0.7019907222319642
6,0,112,1.2952537487284799
6,0,113,1.9039583127507465
6,0,114,1.0884280874589367
6,0,115,0.3959775616889635
6,0,116,2.6565217092347178
6,0,117,0.5175214147273554
6,0,118,0.7811290734396512
6,0,119,1.496932822365157
6,0,120,2.527911197151891
6,0,121,2.7834714955227255
6,0,122,1.135639627386898
6,0,123,0.7125358439230205
6,0,124,1.7272523430649596
6,0,125,1.0122216636247752
6,0,126,1.5937880377217368
6,0,127,1.298666259162621
6,0,128,2.8898714344338683
6,0,129,1.5367492312319668
6,0,130,1.8309403242714257
6,0,131,-0.8193806979487934
6,0,132,2.791752271079294
6,0,133,1.2995367133414082
6,0,134,0.6805005904929617
6,0,135,3.5479152243533756
6,0,136,0.515877857680563
6,0,137,1.8430391515676239
6,0,138,0.8457403527883758
6,0,139,1.1987310293853053
6,0,140,-0.7949893368981633
6,0,141,2.5355885161887217
6,0,142,0.12329780023636716
6,0,143,1.0568844131209147
6,0,144,2.4372249728252475
6,0,145,1.5116524652998329
6,0,146,0.31628632799142475
6,0,147,0.259956799023059
6,0,148,-0.8812345025255492
6,0,149,-0.6177137375311366
6,0,150,0.9458577294194506
6,0,151,-0.027731437688332194
6,0,152,1.5815318414374668
6,0,153,0.7984207024601166
6,0,154,1.4649999660497157
6,0,155,1.629236477772687
6,0,156,1.0528568709650792
6,0,157,0.6907612567032575
6,0,158,-1.6879669786680056
6,0,159,2.491125567365601
6,0,160,2.6613715934145743
6,0,161,1.8187404987988312
6,0,162,1.1524355454783222
6,0,163,0.3003071789594993
6,0,164,0.8147259084745395
6,0,165,3.8961034114972146
6,0,166,0.7337606421891709
6,0,167,1.4572770284140004
6,0,168,0.9374781874949767
6,0,169,-0.05176112876604044
6,0,170,0.8939716065323714
6,0,171,0.627678564794768
6,0,172,0.781092208801667
6,0,173,1.5892656592580645
6,0,174,-0.16856033900226497
6,0,175,1.4514566096618824
6,0,176,0.9793675204798656
6,0,177,0.19340065469454704
6,0,178,0.2378459224901337
6,0,179,1.5543242764136227
6,0,180,1.5069636102019706
6,0,181,0.8562697527101384
6,0,182,0.8535544750104354
6,0,183,0.7139340172494919
6,0,184,0.49905333530392104
6,0,185,0.04784322449953482
6,0,186,0.9274603156318013
6,0,187,1.4411132336715518
6,0,188,2.439136607034702
6,0,189,1.6914642145968553
6,0,190,1.5088831558929576
6,0,191,0.5156032439894784
6,0,192,0.4508297959751155
6,0,193,2.34672067018485
6,0,194,1.4405406132722145
6,0,195,1.41585736633085
6,0,196,2.357215662370095
6,0,197,0.4466807281642676
6,0,198,-0.4896178801285882
6,0,199,1.3599419457229518
6,0,200,0.3224166800461352
6,0,201,0.12324706643577399
6,0,202,2.2900889146073764
6,0,203,2.133580420423569
6,0,204,0.3032606319392911
6,0,205,2.192084897185189
6,0,206,1.1062449307040787
6,0,207,2.1635932981181565
6,0,208,0.9386629217841631
6,0,209,-1.1618580299106198
6,0,210,1.7175535046808292
6,0,211,0.3140760410197514
6,0,212,1.3518051652193215
6,0,213,0.36458171394303396
6,0,214,1.0435524414623163
6,0,215,2.365743545900309
6,0,216,2.2157575004620735
6,0,217,0.057348888078301075
6,0,218,0.29498339309548427
6,0,219,-0.3680052227828412
6,0,220,2.2649931206709004
6,0,221,1.784320647688226
6,0,222,0.6303915870255853
6,0,223,1.0196502441560453
6,0,224,2.6155101357544877
6,0,225,1.5625278082833385
6,0,226,1.8427538394505822
6,0,227,1.8874003978303813
6,0,228,2.5013675628084284
6,0,229,0.5627945896716628
6,0,230,0.26568178980951007
6,0,231,-0.028015993387491278
6,0,232,0.7027940483986235
6,0,233,-0.43149312839730114
6,0,234,1.116515934570462
6,0,235,2.2163598147186807
6,0,236,1.7219181046374068
6,0,237,-0.8110808426091729
6,0,238,0.34597274650685084
6,0,239,1.8096248608759322
6,1,0,2.1044441150159074
6,1,1,0.736777751016854
6,1,2,0.5171691518481413
6,1,3,1.151110711858353
6,1,4,-0.12079658430419515
6,1,5,0.7532608792973261
6,1,6,0.8578497453632092
6,1,7,2.1687896732517613
6,1,8,2.303899224063248
6,1,9,0.9526225852550405
6,1,10,1.026640936222271
6,1,11,2.9131984587881514
6,1,12,2.402941030938122
6,1,13,1.272712943462388
6,1,14,1.4525258227583577
6,1,15,1.5535724439032268
6,1,16,1.5777400117651585
6,1,17,0.4241553305307604
6,1,18,1.278865758502328
6,1,19,1.788252588475412
6,1,20,-0.3920167353573798
6,1,21,0.5644353313019496
6,1,22,0.9586119831545445
6,1,23,1.232632973360105
6,1,24,1.0063699309906606
6,1,25,0.2453825633800838
6,1,26,1.4211566066287575
6,1,27,1.2426646917036173
6,1,28,-1.2247445227304037
6,1,29,0.31744898425294044
6,1,30,1.6997195119689077
6,1,31,1.6220837419312926
6,1,32,1.3393491116777279
6,1,33,0.07024424942130181
6,1,34,0.42738273880544364
6,1,35,1.3654848436189944
6,1,36,0.7002573877278289
6,1,37,1.1237536160669994
6,1,38,0.5390545265199207
6,1,39,1.0800986318037147
6,1,40,1.7503818232777966
6,1,41,2.704625832060346
6,1,42,-0.1774191968250063
6,1,43,3.2202970869306964
6,1,44,0.6409455105746271
6,1,45,3.485596952606929
6,1,46,-1.8670751348511887
6,1,47,2.8545106768992445
6,1,48,0.7009994329883349
6,1,49,-0.9537015009254439
6,1,50,0.09664805283435496
6,1,51,1.695529841886288
6,1,52,0.9877330144242693
6,1,53,1.00403054658449
6,1,54,1.527415413145677
6,1,55,0.304426433453844
6,1,56,1.513722058792673
6,1,57,1.0891952402983132
6,1,58,1.9572676751964289
6,1,59,1.2594397086804985
6,1,60,2.252977266005681
6,1,61,0.774444203845093
6,1,62,3.903207498765427
6,1,63,2.4318890168388627
6,1,64,0.36243026148708013
6,1,65,-0.1665522373842181
6,1,66,1.3053816943541163
6,1,67,1.3472617707055874
6,1,68,0.3969113361270129
6,1,69,1.430257179786333
6,1,70,3.0022757532387834
6,1,71,1.0651849661400634
6,1,72,1.7971162456869065
6,1,73,2.3941298118596843
6,1,74,0.5191421924657776
6,1,75,2.186127761359213
6,1,76,0.0549979849086486
6,1,77,1.378666046601672
6,1,78,1.4789089276370884
6,1,79,0.5133852073859679
6,1,80,2.623383698872688
6,1,81,1.4577147521287275
6,1,82,1.62561842600936
6,1,83,1.666499625497269
6,1,84,1.2282458056720504
6,1,85,1.4873307920863847
6,1,86,0.43825241004103443
6,1,87,3.184055874206495
6,1,88,0.1435314349068888
6,1,89,0.9112872592849354
6,1,90,-0.4729743804611872
6,1,91,0.6177468268561651
6,1,92,0.37328715849598526
6,1,93,2.0473170100284976
6,1,94,0.1436478623255396
6,1,95,0.25538851953283814
6,1,96,1.728403741886122
6,1,97,0.6505411267538297
6,1,98,1.0580207797153904
6,1,99,-1.1937389334292456
6,1,100,0.7390750478929831
6,1,101,2.3272565019326503
6,1,102,1.2181560316180733
6,1,103,1.7099719501127002
6,1,104,0.8079007868312982
6,1,105,1.1572882228417196
6,1,106,0.07093684487883078
6,1,107,2.157939786667005
6,1,108,1.608788895559141
6,1,109,2.901953147142896
6,1,110,0.011027763828523884
6,1,111,0.71836368492367
6,1,112,1.7427850123931803
6,1,113,2.253463023005546
6,1,114,-0.17763181061471456
6,1,115,0.6938777400205145
6,1,116,1.420552781790117
6,1,117,2.2984202806840948
6,1,118,0.11173233160762552
6,1,119,2.8317659843635354
6,1,120,0.498637735944232
6,1,121,0.36476155855951564
6,1,122,1.0816861628467658
6,1,123,1.1611870430018554
6,1,124,1.0307133818085923
6,1,125,2.436849021441494
6,1,126,-0.7007712377698601
6,1,127,1.0902641170437704
6,1,128,-0.044989781380068816
6,1,129,1.0311581181567873
6,1,130,1.3249014164708002
6,1,131,1.966217441609233
6,1,132,1.785146178814414
6,1,133,1.1206656126038095
6,1,134,0.048320301509567454
6,1,135,1.4169674372425525
6,1,136,0.10216966886515144
6,1,137,2.3458352747560567
6,1,138,4.043550155331764
6,1,139,1.123208597463226
6,1,140,0.7341575167024084
6,1,141,0.6317927590067616
6,1,142,2.6112425934176864
6,1,143,0.2092632805630995
6,1,144,1.9170166755675315
6,1,145,2.2725841807923124
6,1,146,-0.01945919270855012
6,1,147,3.3490955757015715
6,1,148,1.0999787661111846
6,1,149,0.16667208732567373
6,1,150,0.6985376759954092
6,1,151,0.6967023609018297
6,1,152,1.4594982272706556
6,1,153,0.5412965437077041
6,1,154,2.087950858318341
6,1,155,2.2108636701477247
6,1,156,0.4804136217199664
6,1,157,-1.27177415772621
6,1,158,0.9888927887187305
6,1,159,1.4792631873990598
6,1,160,1.669291789674458
6,1,161,-0.7631421794773314
6,1,162,1.5753502008547344
6,1,163,1.0344692715673334
6,1,164,1.3663839324732328
6,1,165,-0.1488376924740591
6,1,166,0.5759272495886713
6,1,167,0.22725716837902177
6,1,168,1.2067718334558821
6,1,169,1.6154116180174636
6,1,170,2.020862101917979
6,1,171,0.8789378593545834
6,1,172,2.2359330534239135
6,1,173,3.301627167393748
6,1,174,1.9395832058451639
6,1,175,2.5025115741607618
6,1,176,1.8986342529996945
6,1,177,0.7163611330896711
6,1,178,-0.14279820421818767
6,1,179,1.605972815665819
6,1,180,-0.003917767184825838
6,1,181,-0.6324336428040673
6,1,182,1.0366945872781927
6,1,183,1.850501365493031
6,1,184,1.9893345382744274
6,1,185,-0.0542657557713091
6,1,186,1.2575761742936642
6,1,187,0.8815218668885121
6,1,188,1.3988295981503587
6,1,189,0.2570552059260389
6,1,190,1.4506024750109046
6,1,191,2.009449642632868
6,1,192,1.3817369430664246
6,1,193,1.0460139780901372
6,1,194,0.36051429540931845
6,1,195,-0.04619900372986008
6,1,196,1.245076042152973
6,1,197,0.7215746898318753
6,1,198,0.9114837114374243
6,1,199,1.3469495219462986
6,1,200,1.8322567573378912
6,1,201,0.18767186654097423
6,1,202,1.216636321297283
6,1,203,1.6481958843515765
6,1,204,0.35497878431042185
6,1,205,-0.1971748364494923
6,1,206,1.0863320827642924
6,1,207,0.7259131049758031
6,1,208,2.433100278858862
6,1,209,1.8816456421904206
6,1,210,1.9242789818498254
6,1,211,-0.45461448802354876
6,1,212,-0.7337675167505402
6,1,213,1.4902155909500734
6,1,214,0.17712327688153795
6,1,215,-0.2079879293378779
6,1,216,0.7044457632164095
6,1,217,0.1726340162042459
6,1,218,0.49920673211495925
6,1,219,1.3915337885490462
6,1,220,1.1785720251369205
6,1,221,0.4126594802480752
6,1,222,0.11584324667664037
6,1,223,2.928891487891706
6,1,224,1.676596165652184
6,1,225,2.186673363030267
6,1,226,1.2332308926935167
6,1,227,1.3569879003935452
6,1,228,0.8168146953497447
6,1,229,0.7250879431063757
6,1,230,1.1623368635849196
6,1,231,0.9654678114775165
6,1,232,0.2803777525740486
6,1,233,1.9543972045115932
6,1,234,-0.8174138284891246
6,1,235,0.7683643429857536
6,1,236,2.0690664894571213
6,1,237,0.6433000964489783
6,1,238,0.31154647222079523
6,1,239,1.7620913327878935
7,0,0,0.49814136347950594
7,0,1,-0.6871095507703622
7,0,2,-1.326240597900881
7,0,3,0.032560948399569245
7,0,4,-0.21073003995231765
7,0,5,1.4110889755661415
7,0,6,2.6062879398562573
7,0,7,-0.05141329266027217
7,0,8,0.7301022556523352
7,0,9,1.8283317027796646
7,0,10,0.807813013822013
7,0,11,0.13401792566931492
7,0,12,2.1459025577975526
7,0,13,0.20806692532425614
7,0,14,1.302492933280604
7,0,15,0.8173458536458904
7,0,16,2.1609388418841933
7,0,17,0.8982292527371625
7,0,18,0.5842510806857943
7,0,19,0.6104253035595221
7,0,20,-2.2408564769085166
7,0,21,0.47459186887389465
7,0,22,1.487052168756955
7,0,23,0.5565095471382807
7,0,24,1.49139867441166
7,0,25,-1.3037813862234122
7,0,26,0.8361146974584548
7,0,27,-0.2806801078593859
7,0,28,-0.45446640009717587
7,0,29,2.2793796995502196
7,0,30,-0.07936777019840302
7,0,31,-0.439001309561209
7,0,32,-0.18964632752210553
7,0,33,0.844829800560239
7,0,34,1.151901298692774
7,0,35,1.4451142976071445
7,0,36,0.6767268585316306
7,0,37,-1.2238884250280517
7,0,38,1.6832932862564816
7,0,39,1.3998934225370345
7,0,40,1.9945814433601547
7,0,41,1.5963136637833137
7,0,42,1.7516363732141125
7,0,43,0.796968527627615
7,0,44,0.16090233357609662
7,0,45,2.083611356210125
7,0,46,0.29887287620757524
7,0,47,1.2519205904561157
7,0,48,0.16754873829880756
7,0,49,1.587114893730618
7,0,50,0.9215027987456142
7,0,51,0.12191725066273962
7,0,52,1.987243104528187
7,0,53,0.88603730672554
7,0,54,-0.48742161517595917
7,0,55,-0.9790410272870713
7,0,56,-0.3799830333558074
7,0,57,0.17527556348770446
7,0,58,0.9563193827040006
7,0,59,-0.8232051076384812
7,0,60,0.18182736971402935
7,0,61,2.208739687541449
7,0,62,1.5419549739075809
7,0,63,1.7117033413305995
7,0,64,1.6852303072032189
7,0,65,0.3004446429839384
7,0,66,1.0217884908668529
7,0,67,0.21452959552227718
7,0,68,-0.9871342912179004
7,0,69,0.9124406529060503
7,0,70,2.2526133834321858
7,0,71,1.5815066881357722
7,0,72,-0.4241917455714823
7,0,73,0.7027302974524914
7,0,74,2.051198637824251
7,0,75,-0.6168532317387831
7,0,76,-0.06519141065150635
7,0,77,1.172862668607755
7,0,78,1.2601213424183282
7,0,79,0.16953204055567417
7,0,80,1.28232056206956
7,0,81,0.28872204912666577
7,0,82,1.0318174415798607
7,0,83,0.3819530630526639
7,0,84,0.11094300600054047
7,0,85,-0.3980547305477228
7,0,86,2.397447522725744
7,0,87,0.44847754795613637
7,0,88,0.5465363290587996
7,0,89,0.9236286928561066
7,0,90,-0.702187681105995
7,0,91,-1.069474046562049
7,0,92,0.9230856285692314
7,0,93,1.4889315840792712
7,0,94,0.7228386400535538
7,0,95,0.786604509054653
7,0,96,0.23931325260143682
7,0,97,0.7303814837164803
7,0,98,-0.8402300226556552
7,0,99,1.41278045281933
7,0,100,0.3715975812884733
7,0,101,2.423362066124146
7,0,102,1.584475128260117
7,0,103,1.4699923593218798
7,0,104,0.9935712660012754
7,0,105,-0.7207064477692025
7,0,106,0.8141840047253978
7,0,107,1.4827858475775928
7,0,108,0.4882558104887142
7,0,109,1.1537809683877849
7,0,110,0.7126378948788605
7,0,111,1.5444318212099426
7,0,112,1.5389166886345835
7,0,113,0.40333515782193935
7,0,114,-0.8519094864454462
7,0,115,-0.1673611786561091
7,0,116,0.6409876012859334
7,0,117,0.4581570826368335
7,0,118,-1.8889937083175048
7,0,119,0.5605274437097664
7,0,120,1.3895992656267095
7,0,121,1.2347516732146837
7,0,122,0.24534978644192096
7,0,123,-0.6761607465381505
7,0,124,0.6522628376948542
7,0,125,2.0124101559503
7,0,126,1.6477725309440767
7,0,127,0.31428399118215883
7,0,128,0.8177725437144765
7,0,129,0.8325746895654138
7,0,130,0.5707367634990566
7,0,131,-0.29451201871003263
7,0,132,2.4061446973160407
7,0,133,-0.40152906798463606
7,0,134,0.6651695979614227
7,0,135,0.3454953200007919
7,0,136,-0.7551409116926109
7,0,137,-0.5504566914029068
7,0,138,-1.032781280285557
7,0,139,0.6975841600639237
7,0,140,-1.6581254320953476
7,0,141,1.1346043511829111
7,0,142,1.1851019929667324
7,0,143,0.4942537811372352
7,0,144,-0.4538719097249775
7,0,145,0.2236095195463083
7,0,146,2.1971998358573352
7,0,147,2.289640198881604
7,0,148,-0.3352027059590281
7,0,149,-0.9548572670740754
7,0,150,0.32898283726090505
7,0,151,0.11918848137547439
7,0,152,2.872724555352643
7,0,153,2.471899552705324
7,0,154,1.9462706967438677
7,0,155,-0.05637243592696095
7,0,156,0.9998636024986789
7,0,157,1.2297006388170113
7,0,158,-1.6289614542429631
7,0,159,1.023593380457418
7,0,160,0.0741346090812946
7,0,161,0.33668468230696597
7,0,162,1.1920524728812314
7,0,163,1.337222406197626
7,0,164,-0.12568799538613162
7,0,165,1.807185908939588
7,0,166,0.3427784912241699
7,0,167,1.1518507517431686
7,0,168,1.1639766503142974
7,0,169,1.5791902303979575
7,0,170,0.721937186720287
7,0,171,-0.17638837627147586
7,0,172,-1.0998094632046582
7,0,173,0.8061932107133489
7,0,174,1.1472646254488157
7,0,175,-0.7127058549455838
7,0,176,0.4395403704419152
7,0,177,1.6926164851569205
7,0,178,0.885626378355422
7,0,179,1.8364365692024338
7,0,180,2.280656107068047
7,0,181,0.8736796459676088
7,0,182,0.197483181850721
7,0,183,0.4688052605873364
7,0,184,2.445929944981744
7,0,185,2.152923448447515
7,0,186,1.415618352627031
7,0,187,0.9778330321546115
7,0,188,0.1641858210185803
7,0,189,1.141133064462716
7,0,190,2.9777491542233108
7,0,191,0.6443974712919706
7,0,192,0.8781903466007843
7,0,193,1.1081079990269251
7,0,194,2.922979018172553
7,0,195,-1.22141201869883
7,0,196,-0.9836348749959423
7,0,197,-0.38575454266486386
7,0,198,0.2616109052061078
7,0,199,0.6102865524662255
7,0,200,-0.4697374031986663
7,0,201,1.1942172195995442
7,0,202,2.3129301967956355
7,0,203,1.1150882091206624
7,0,204,1.4933541018745609
7,0,205,-0.4129110812536856
7,0,206,-0.7787231539510846
7,0,207,0.34004248288581024
7,0,208,-0.09165133214845156
7,0,209,0.1865847543124486
7,0,210,0.8573963893225336
7,0,211,1.237386209561437
7,0,212,-1.1122794352859533
7,0,213,0.1962549259086177
7,0,214,-0.2577939710241247
7,0,215,0.3867840038188607
7,0,216,0.6651703133457195
7,0,217,0.2625417360741611
7,0,218,1.2613100820273484
7,0,219,2.421815202214091
7,0,220,0.970127205770263
7,0,221,-0.055290575639702855
7,0,222,0.5414121654362707
7,0,223,1.2048767959443116
7,0,224,0.8357961454342184
7,0,225,-0.7396177709265255
7,0,226,0.030780084183950285
7,0,227,1.046225402931861
7,0,228,-2.3223319565172122
7,0,229,-0.048435353828141126
7,0,230,2.150120972666613
7,0,231,-0.5878746066839382
7,0,232,-0.20161902177564817
7,0,233,3.2016670085456185
7,0,234,-0.44308130224132247
7,0,235,0.2241445546204366
7,0,236,-0.9103875005284492
7,0,237,-0.29963419630540844
7,0,238,1.5296717532217678
7,0,239,-0.45654917454671584
7,1,0,1.6715508038234408
7,1,1,0.4953020415156848
7,1,2,1.4783194948762315
7,1,3,1.8175676916364774
7,1,4,0.8602259053742383
7,1,5,2.9300716960936652
7,1,6,0.6145823964676442
7,1,7,0.9473075767505883
7,1,8,2.1114373730241143
7,1,9,1.6582035396249386
7,1,10,-0.07028383018098516
7,1,11,2.568261175289842
7,1,12,0.7310806825588444
7,1,13,1.986832402660535
7,1,14,0.8092087233397153
7,1,15,0.8649083741488623
7,1,16,0.9651077569600583
7,1,17,3.0225644819525286
7,1,18,1.3634991252924387
7,1,19,1.4094871895169427
7,1,20,1.07629880218253
7,1,21,0.7065526079801774
7,1,22,3.096208946318225
7,1,23,0.8658068320867472
7,1,24,2.706572874659281
7,1,25,0.8049883401363298
7,1,26,2.2595983279669642
7,1,27,2.66049035866737
7,1,28,1.7110839474300554
7,1,29,3.327683838163832
7,1,30,3.707162684736056
7,1,31,2.0424957855048804
7,1,32,2.9247494749477996
7,1,33,0.389508138970871
7,1,34,0.6522061027324484
7,1,35,1.4619054856012328
7,1,36,1.6530295598521447
7,1,37,2.8058962856324197
7,1,38,0.1885133560552703
7,1,39,1.215223373623293
7,1,40,1.4298123951973838
7,1,41,1.3777870711318974
7,1,42,0.38026654538216986
7,1,43,1.7665634337359515
7,1,44,1.1184488615393864
7,1,45,0.61986747264189
7,1,46,0.07858296408224352
7,1,47,0.5660580516799254
7,1,48,2.356122035614433
7,1,49,-0.39643140676656774
7,1,50,3.3491517886802624
7,1,51,2.3129950072102785
7,1,52,3.5110167883564376
7,1,53,2.9797346771331217
7,1,54,1.155738669408469
7,1,55,2.0916324202183003
7,1,56,-1.4789055617514197
7,1,57,0.8349546565113728
7,1,58,1.8840682289529957
7,1,59,1.6806129943201815
7,1,60,1.7883045564838103
7,1,61,1.6595913643539282
7,1,62,2.5270578132557002
7,1,63,2.404064740082414
7,1,64,2.2104560316904287
7,1,65,0.7328069100115668
7,1,66,-0.17533701036879035
7,1,67,1.448058745729399
7,1,68,2.0357298748694777
7,1,69,1.291563796367994
7,1,70,0.7070008259893179
7,1,71,2.570688531909436
7,1,72,2.01673651304935
7,1,73,1.1452882010177783
7,1,74,1.525163436083494
7,1,75,2.7144237527472055
7,1,76,2.3839466912735547
7,1,77,1.6812684051299414
7,1,78,1.394058960097248
7,1,79,2.338884525231094
7,1,80,1.3041003688252355
7,1,81,2.098650427596744
7,1,82,2.0932789940727217
7,1,83,-0.4075856569578935
7,1,84,1.6114127898515576
7,1,85,2.7534344343260426
7,1,86,2.3072486789002857
7,1,87,1.5169328354570324
7,1,88,2.6368072254189525
7,1,89,2.530935596310878
7,1,90,1.253432067395971
7,1,91,1.1597083758026332
7,1,92,1.9729696744427332
7,1,93,1.598531565435024
7,1,94,2.0304685544368475
7,1,95,1.364814928457354
7,1,96,2.5825164931956315
7,1,97,1.1955802587239064
7,1,98,2.5089328148883623
7,1,99,1.474404576213117
7,1,100,1.5719783145566846
7,1,101,1.5904308377269099
7,1,102,1.9168028773314894
7,1,103,3.283663343300116
7,1,104,1.2024401376066178
7,1,105,2.0746960777118324
7,1,106,0.8894002514040869
7,1,107,0.9029646594724959
7,1,108,1.0485873894021291
7,1,109,2.618309122439432
7,1,110,3.0267719493455854
7,1,111,2.534790856301135
7,1,112,2.2039077000183056
7,1,113,1.5447695248763935
7,1,114,1.7537018141218925
7,1,115,1.1767116975564456
7,1,116,3.0542262932555153
7,1,117,2.2890449681569183
7,1,118,1.5034690576883527
7,1,119,1.3136717243608287
7,1,120,2.2301597390570165
7,1,121,1.962531924107617
7,1,122,1.5450375121487236
7,1,123,0.7417573089937933
7,1,124,1.0038290837720745
7,1,125,1.554550796029344
7,1,126,1.9863643573931666
7,1,127,0.6154527260654568
7,1,128,3.6237744714686277
7,1,129,2.746754077386036
7,1,130,2.3504936631448077
7,1,131,2.5353305323827837
7,1,132,2.910772146721074
7,1,133,1.919486181487235
7,1,134,1.507082038172152
7,1,135,3.1327343851975913
7,1,136,2.758821349614944
7,1,137,0.19599930367635698
7,1,138,2.517613845356714
7,1,139,2.0488483559707342
7,1,140,1.5195604148893143
7,1,141,2.4641613513921157
7,1,142,2.028415513521811
7,1,143,1.3890646665769562
7,1,144,2.5662480553326827
7,1,145,3.2773739740486922
7,1,146,4.447033081948959
7,1,147,1.4359135733460981
7,1,148,1.2692860100570955
7,1,149,0.09443831359213073
7,1,150,1.323550922327236
7,1,151,1.3954584789405053
7,1,152,1.1113778362302889
7,1,153,1.6439567208412926
7,1,154,2.927835661675723
7,1,155,-0.16147527904377457
7,1,156,3.342458169857761
7,1,157,1.196868944789072
7,1,158,0.8242457761851573
7,1,159,3.0645733451585215
7,1,160,2.7859945090400595
7,1,161,0.5758950385665849
7,1,162,1.7505898810160876
7,1,163,0.9093841905533212
7,1,164,1.3433671963498643
7,1,165,1.4422716757462553
7,1,166,2.5031862661124076
7,1,167,1.1440889638852842
7,1,168,2.5211993548119223
7,1,169,0.6625689308567371
7,1,170,3.062775583594804
7,1,171,1.1622353683437994
7,1,172,1.2668312766174754
7,1,173,2.7945042714379964
7,1,174,1.7257010272389925
7,1,175,1.7870078313187139
7,1,176,1.474787142196591
7,1,177,2.2823839016814036
7,1,178,1.5752959657991334
7,1,179,-0.08358776076604002
7,1,180,-0.01879095042024992
7,1,181,3.1219835132218448
7,1,182,1.3411458301855077
7,1,183,1.4876160909077711
7,1,184,1.7920515658204472
7,1,185,1.239683683061289
7,1,186,2.1252785316651304
7,1,187,2.242318094347721
7,1,188,0.8490079372259238
7,1,189,2.092775496991068
7,1,190,0.9809465784176882
7,1,191,0.9864206620566998
7,1,192,1.2349245919585292
7,1,193,2.3390143360518327
7,1,194,1.6090166164026134
7,1,195,2.385468062653048
7,1,196,2.705784938928314
7,1,197,0.6766783636116316
7,1,198,3.3733398906528875
7,1,199,0.8285481278064661
7,1,200,1.4168761423818812
7,1,201,3.6113664231612983
7,1,202,2.574912497740405
7,1,203,0.3022538651988025
7,1,204,3.7515176228851095
7,1,205,2.130577708871552
7,1,206,2.0439410281801913
7,1,207,1.2408388675818744
7,1,208,0.4597350115605341
7,1,209,0.2163545128068014
7,1,210,2.734815565492392
7,1,211,-0.3381074889727591
7,1,212,2.9726334145083246
7,1,213,-0.05563099769963409
7,1,214,1.0482751960763386
7,1,215,3.495462151230889
7,1,216,0.8286249061662974
7,1,217,1.6227152529239994
7,1,218,0.766890599976769
7,1,219,1.9956393147687619
7,1,220,2.109907843775183
7,1,221,1.1224714855404339
7,1,222,0.1987597812276629
7,1,223,1.8439343765801857
7,1,224,0.3515259169279268
7,1,225,2.4496840132274587
7,1,226,2.7991034002109316
7,1,227,0.18415749004237436
7,1,228,1.7167699768266589
7,1,229,2.8159711935133416
7,1,230,0.8017469118943028
7,1,231,2.015911782252198
7,1,232,3.3017496314845314
7,1,233,1.5269278108264066
7,1,234,0.7653964542084006
7,1,235,3.3567582462346564
7,1,236,2.1346229825140317
7,1,237,1.2617853354397148
7,1,238,2.5293314525299646
7,1,239,0.6142729420234561


==> anc/logs/lti_console.log <==
{
  "advantage_bound_reduction": 0.8196353409822645,
  "design_csv": "logs/lti_observer_design.csv",
  "frontier_csv": "logs/lti_cost_frontier.csv",
  "horizon": 3,
  "new_kernel_dimension": 0,
  "new_residual_floor": 0.032526901346896835,
  "old_kernel_dimension": 1,
  "old_residual_floor": 0.9999750006249843
}


==> anc/logs/lti_cost_frontier.csv <==
design,horizon,cost,rank_observability,kernel_dimension,lambda_min_regularized,logdet_regularized,residual_floor,advantage_bound_rho_floor,mask
public,3,0.0,2,1,1e-06,-10.819777384410639,0.9999750006249843,0.9999875002343701,0
public+velocity_row,3,0.4,2,1,1e-06,-10.231991008397213,0.9999750006249843,0.9999875002343701,1
public+hidden_row,3,0.7,3,0,1.1897513240933453,3.8337358241632766,0.032526901346896835,0.18035215925210554,2
public+velocity_row+hidden_row,3,1.1,3,0,1.780456542707113,4.421522200176703,0.021972510225659072,0.1482312727654292,3
public+mixed_row,3,1.0,3,0,0.8220704403252386,3.878789771290712,0.04639992062007016,0.2154064080292649,4
public+velocity_row+mixed_row,3,1.4,3,0,1.2082198280158025,4.446802339295309,0.03204563739672752,0.17901295315347301,5
public+hidden_row+mixed_row,3,1.7,3,0,1.4070297464899422,4.879679484683756,0.027642831874761343,0.16626133607896137,6
public+velocity_row+hidden_row+mixed_row,3,2.1,3,0,1.8763080787532866,5.3257589946738815,0.020873470421323502,0.1444765393457481,7


==> anc/logs/lti_observer_design.csv <==
design,horizon,cost,rank_observability,kernel_dimension,lambda_min_regularized,logdet_regularized,residual_floor,advantage_bound_rho_floor
public,3,0.0,2,1,1e-06,-10.819777384410639,0.9999750006249843,0.9999875002343701
public+hidden_row,3,0.7,3,0,1.1897513240933453,3.8337358241632766,0.032526901346896835,0.18035215925210554


==> anc/logs/lti_summary.json <==
{
  "advantage_bound_reduction": 0.8196353409822645,
  "design_csv": "logs/lti_observer_design.csv",
  "frontier_csv": "logs/lti_cost_frontier.csv",
  "horizon": 3,
  "new_kernel_dimension": 0,
  "new_residual_floor": 0.032526901346896835,
  "old_kernel_dimension": 1,
  "old_residual_floor": 0.9999750006249843
}


==> anc/logs/run_summary.json <==
{
  "lti_summary.json": {
    "advantage_bound_reduction": 0.8196353409822645,
    "design_csv": "logs/lti_observer_design.csv",
    "frontier_csv": "logs/lti_cost_frontier.csv",
    "horizon": 3,
    "new_kernel_dimension": 0,
    "new_residual_floor": 0.032526901346896835,
    "old_kernel_dimension": 1,
    "old_residual_floor": 0.9999750006249843
  },
  "side_channel_summary.json": {
    "alpha": 0.28,
    "bonferroni_mean_radius": 0.2320464783966371,
    "csv": "logs/side_channel_benchmark.csv",
    "family_error_delta": 0.05,
    "max_transcript_tv": 0.0,
    "median_empirical_advantage_n": 0.9534716154284026,
    "median_true_advantage_n": 0.9999928022789384,
    "median_true_boundary_gap": 0.39200000000000007,
    "n_per_state": 240,
    "num_pairs": 8,
    "raw_samples": "data/side_channel_samples.csv",
    "seed": 1729,
    "separated_pairs_after_correction": 5,
    "sigma": 1.0
  }
}


==> anc/logs/side_channel_benchmark.csv <==
pair_id,state_left,state_right,hw_left,hw_right,transcript_tv,true_delta_mu,true_boundary_gap,true_advantage_n,empirical_delta_mu,lower_delta_mu,empirical_boundary_gap,empirical_advantage_n,separated_after_correction
0,0,15,0,4,0.0,1.12,0.6272000000000001,1.0,1.2853338764138575,0.8212409196205833,0.3372183240296307,0.9999999997999529,True
1,3,60,2,4,0.0,0.56,0.15680000000000002,0.9999856045578768,0.680931591086727,0.21683863429345274,0.023509496661124868,0.9069696682137494,True
2,85,170,4,4,0.0,0.0,0.0,0.0,-0.024397761568631715,0.0,0.0,0.0,False
3,17,119,2,6,0.0,1.12,0.6272000000000001,1.0,1.0461864673977619,0.5820935106044877,0.16941642754392838,0.9999934828305919,True
4,7,240,3,4,0.0,0.28,0.039200000000000006,0.9699074962441363,0.12676179790944764,0.0,0.0,0.0,False
5,34,238,2,6,0.0,1.12,0.6272000000000001,1.0,1.0065902080766524,0.5424972512833782,0.1471516338250104,0.9999735626430559,True
6,90,165,4,4,0.0,0.0,0.0,0.0,0.06672567744450042,0.0,0.0,0.0,False
7,24,231,2,6,0.0,1.12,0.6272000000000001,1.0,1.0783633331159956,0.6142703763227214,0.18866404761382888,0.999998045936151,True


==> anc/logs/side_channel_console.log <==
{
  "alpha": 0.28,
  "bonferroni_mean_radius": 0.2320464783966371,
  "csv": "logs/side_channel_benchmark.csv",
  "family_error_delta": 0.05,
  "max_transcript_tv": 0.0,
  "median_empirical_advantage_n": 0.9534716154284026,
  "median_true_advantage_n": 0.9999928022789384,
  "median_true_boundary_gap": 0.39200000000000007,
  "n_per_state": 240,
  "num_pairs": 8,
  "raw_samples": "data/side_channel_samples.csv",
  "seed": 1729,
  "separated_pairs_after_correction": 5,
  "sigma": 1.0
}


==> anc/logs/side_channel_summary.json <==
{
  "alpha": 0.28,
  "bonferroni_mean_radius": 0.2320464783966371,
  "csv": "logs/side_channel_benchmark.csv",
  "family_error_delta": 0.05,
  "max_transcript_tv": 0.0,
  "median_empirical_advantage_n": 0.9534716154284026,
  "median_true_advantage_n": 0.9999928022789384,
  "median_true_boundary_gap": 0.39200000000000007,
  "n_per_state": 240,
  "num_pairs": 8,
  "raw_samples": "data/side_channel_samples.csv",
  "seed": 1729,
  "separated_pairs_after_correction": 5,
  "sigma": 1.0
}


==> anc/lti_observer_redesign_audit.py <==
#!/usr/bin/env python3
"""Finite-dimensional observer-redesign audit for observer-quotient security.

The script implements the LTI example used in the paper. It computes finite-horizon
observability matrices, kernel dimensions, residual leakage floors, and a small
cost frontier for candidate sensor rows. The outputs are CSV/JSON ledgers under
anc/logs/.
"""
from __future__ import annotations

import csv
import json
import math
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parent
LOG_DIR = ROOT / "logs"
LOG_DIR.mkdir(exist_ok=True)


def observability_matrix(A: np.ndarray, C: np.ndarray, horizon: int) -> np.ndarray:
    rows = []
    Apow = np.eye(A.shape[0])
    for _ in range(horizon + 1):
        rows.append(C @ Apow)
        Apow = Apow @ A
    return np.vstack(rows)


def kernel_dim(M: np.ndarray, tol: float = 1e-9) -> int:
    s = np.linalg.svd(M, compute_uv=False)
    return int(M.shape[1] - np.sum(s > tol))


def residual_floor(lam_min: float, chi: float = 0.04) -> float:
    return float(chi / (lam_min + chi))


def rho(floor: float) -> float:
    return float(min(1.0, math.sqrt(max(0.0, floor))))


def design_stats(name: str, A: np.ndarray, C: np.ndarray, horizon: int, cost: float) -> dict:
    O = observability_matrix(A, C, horizon)
    G = O.T @ O
    eigs = np.linalg.eigvalsh(G + 1e-6 * np.eye(G.shape[0]))
    lam_min = float(np.min(eigs))
    floor = residual_floor(lam_min)
    return {
        "design": name,
        "horizon": horizon,
        "cost": cost,
        "rank_observability": int(np.linalg.matrix_rank(O)),
        "kernel_dimension": kernel_dim(O),
        "lambda_min_regularized": lam_min,
        "logdet_regularized": float(np.sum(np.log(eigs))),
        "residual_floor": floor,
        "advantage_bound_rho_floor": rho(floor),
    }


def run(horizon: int = 3) -> dict:
    A = np.array([[1.0, 1.0, 0.0], [0.0, 1.0, 0.0], [0.0, 0.0, 0.8]])
    C0 = np.array([[1.0, 0.0, 0.0]])
    library = [
        ("velocity_row", np.array([[0.0, 1.0, 0.0]]), 0.40),
        ("hidden_row", np.array([[0.0, 0.0, 1.0]]), 0.70),
        ("mixed_row", np.array([[0.0, 1.0, 1.0]]), 1.00),
    ]
    rows = [design_stats("public", A, C0, horizon, 0.0)]
    frontier = []
    for mask in range(1 << len(library)):
        C = C0.copy()
        cost = 0.0
        names = []
        for i, (name, row, cst) in enumerate(library):
            if mask & (1 << i):
                C = np.vstack([C, row])
                cost += cst
                names.append(name)
        label = "public" if not names else "public+" + "+".join(names)
        stat = design_stats(label, A, C, horizon, cost)
        stat["mask"] = mask
        frontier.append(stat)
    rows.append(design_stats("public+hidden_row", A, np.vstack([C0, library[1][1]]), horizon, 0.70))

    design_csv = LOG_DIR / "lti_observer_design.csv"
    with design_csv.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)

    frontier_csv = LOG_DIR / "lti_cost_frontier.csv"
    with frontier_csv.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(frontier[0].keys()))
        writer.writeheader()
        writer.writerows(frontier)

    old, new = rows[0], rows[1]
    summary = {
        "horizon": horizon,
        "old_kernel_dimension": old["kernel_dimension"],
        "new_kernel_dimension": new["kernel_dimension"],
        "old_residual_floor": old["residual_floor"],
        "new_residual_floor": new["residual_floor"],
        "advantage_bound_reduction": old["advantage_bound_rho_floor"] - new["advantage_bound_rho_floor"],
        "design_csv": str(design_csv.relative_to(ROOT)),
        "frontier_csv": str(frontier_csv.relative_to(ROOT)),
    }
    return summary


if __name__ == "__main__":
    summary = run()
    out = LOG_DIR / "lti_summary.json"
    out.write_text(json.dumps(summary, indent=2, sort_keys=True) + "\n")
    print(json.dumps(summary, indent=2, sort_keys=True))


==> anc/run_all.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"
mkdir -p logs data
python synthetic_observer_quotient_benchmark.py | tee logs/side_channel_console.log
python lti_observer_redesign_audit.py | tee logs/lti_console.log
python - <<'PY'
import json
from pathlib import Path
logs = Path('logs')
summary = {}
for name in ['side_channel_summary.json', 'lti_summary.json']:
    summary[name] = json.loads((logs / name).read_text())
(logs / 'run_summary.json').write_text(json.dumps(summary, indent=2, sort_keys=True) + '\n')
print(json.dumps(summary, indent=2, sort_keys=True))
PY


==> anc/synthetic_observer_quotient_benchmark.py <==
#!/usr/bin/env python3
"""Synthetic observer-quotient side-channel benchmark.

The script generates state pairs that are equivalent for a public transcript
observer and separated by a noisy Hamming-weight side observer. It reports the
analytic Gaussian advantage bound and a plug-in empirical estimate. The code is
small by design: it mirrors the equations in the paper and produces a log that
can be checked without external datasets.
"""
from __future__ import annotations

import csv
import json
import math
from dataclasses import dataclass, asdict
from pathlib import Path
from statistics import mean, median

import numpy as np

ROOT = Path(__file__).resolve().parent
LOG_DIR = ROOT / "logs"
DATA_DIR = ROOT / "data"
LOG_DIR.mkdir(exist_ok=True)
DATA_DIR.mkdir(exist_ok=True)


def hamming_weight(x: int) -> int:
    return int(bin(x & 0xFF).count("1"))


def phi(x: float) -> float:
    return 0.5 * (1.0 + math.erf(x / math.sqrt(2.0)))


def gaussian_tv_equal_variance(delta_mu: float, sigma: float, n: int = 1) -> float:
    # TV(N(mu0,sigma^2/n), N(mu1,sigma^2/n)) = 2 Phi(|delta| sqrt(n)/(2 sigma)) - 1.
    return max(0.0, min(1.0, 2.0 * phi(abs(delta_mu) * math.sqrt(n) / (2.0 * sigma)) - 1.0))


def bonferroni_radius(sigma: float, n: int, m: int, delta: float) -> float:
    # A conservative sub-Gaussian mean radius for all 2m sample means.
    return sigma * math.sqrt(2.0 * math.log(4.0 * m / delta) / n)


@dataclass
class PairResult:
    pair_id: int
    state_left: int
    state_right: int
    hw_left: int
    hw_right: int
    transcript_tv: float
    true_delta_mu: float
    true_boundary_gap: float
    true_advantage_n: float
    empirical_delta_mu: float
    lower_delta_mu: float
    empirical_boundary_gap: float
    empirical_advantage_n: float
    separated_after_correction: bool


def run(seed: int = 1729, n: int = 240, sigma: float = 1.0, alpha: float = 0.28, delta: float = 0.05) -> dict:
    rng = np.random.default_rng(seed)
    # Same public transcript by construction; pairs are selected to vary in hidden Hamming weight.
    pairs = [(0x00, 0x0F), (0x03, 0x3C), (0x55, 0xAA), (0x11, 0x77),
             (0x07, 0xF0), (0x22, 0xEE), (0x5A, 0xA5), (0x18, 0xE7)]
    radius = bonferroni_radius(sigma=sigma, n=n, m=len(pairs), delta=delta)
    results: list[PairResult] = []
    raw_rows = []
    for idx, (a, b) in enumerate(pairs):
        hw_a, hw_b = hamming_weight(a), hamming_weight(b)
        mu_a = alpha * hw_a
        mu_b = alpha * hw_b
        y_a = rng.normal(mu_a, sigma, size=n)
        y_b = rng.normal(mu_b, sigma, size=n)
        emp_delta = float(np.mean(y_b) - np.mean(y_a))
        lower_delta = max(0.0, abs(emp_delta) - 2.0 * radius)
        true_delta = mu_b - mu_a
        true_B = (true_delta ** 2) / (2.0 * sigma ** 2)
        emp_B = (lower_delta ** 2) / (2.0 * sigma ** 2)
        results.append(PairResult(
            pair_id=idx,
            state_left=a,
            state_right=b,
            hw_left=hw_a,
            hw_right=hw_b,
            transcript_tv=0.0,
            true_delta_mu=true_delta,
            true_boundary_gap=true_B,
            true_advantage_n=gaussian_tv_equal_variance(true_delta, sigma, n),
            empirical_delta_mu=emp_delta,
            lower_delta_mu=lower_delta,
            empirical_boundary_gap=emp_B,
            empirical_advantage_n=gaussian_tv_equal_variance(lower_delta, sigma, n),
            separated_after_correction=lower_delta > 0.0,
        ))
        for sample_idx, value in enumerate(y_a):
            raw_rows.append({"pair_id": idx, "side": 0, "sample": sample_idx, "value": float(value)})
        for sample_idx, value in enumerate(y_b):
            raw_rows.append({"pair_id": idx, "side": 1, "sample": sample_idx, "value": float(value)})

    csv_path = LOG_DIR / "side_channel_benchmark.csv"
    with csv_path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(asdict(results[0]).keys()))
        writer.writeheader()
        for r in results:
            writer.writerow(asdict(r))
    raw_path = DATA_DIR / "side_channel_samples.csv"
    with raw_path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=["pair_id", "side", "sample", "value"])
        writer.writeheader()
        writer.writerows(raw_rows)

    summary = {
        "seed": seed,
        "n_per_state": n,
        "sigma": sigma,
        "alpha": alpha,
        "family_error_delta": delta,
        "bonferroni_mean_radius": radius,
        "num_pairs": len(results),
        "max_transcript_tv": max(r.transcript_tv for r in results),
        "median_true_boundary_gap": median(r.true_boundary_gap for r in results),
        "median_true_advantage_n": median(r.true_advantage_n for r in results),
        "median_empirical_advantage_n": median(r.empirical_advantage_n for r in results),
        "separated_pairs_after_correction": sum(r.separated_after_correction for r in results),
        "csv": str(csv_path.relative_to(ROOT)),
        "raw_samples": str(raw_path.relative_to(ROOT)),
    }
    return summary


if __name__ == "__main__":
    summary = run()
    out = LOG_DIR / "side_channel_summary.json"
    out.write_text(json.dumps(summary, indent=2, sort_keys=True) + "\n")
    print(json.dumps(summary, indent=2, sort_keys=True))

